E-Generalization Using Grammars

We extend the notion of anti-unification to cover equational theories and present a method based on regular tree grammars to compute a finite representation of E-generalization sets. We present a framework to combine Inductive Logic Programming and E-generalization that includes an extension of Plotkin's lgg theorem to the equational case. We demonstrate the potential power of E-generalization by three example applications: computation of suggestions for auxiliary lemmas in equational inductive proofs, computation of construction laws for given term sequences, and learning of screen editor command sequences.

==> anc/TopDownC/Debug/Makefile <==

CC	= cc

CFLAGS =			\
	-DHOST$(HOSTNAME)	\
	-Wall			\
	-g			\
	-O			\
	-L.			\
	-DATTRIBUTE_KNOWN	\
	-DINLINE_KNOWN		\
	-DLINUX			\
	-DI386			\
	-Wno-sign-compare	\
	-Wno-pointer-sign

#	-Winline		\
#	-Wcast-qual		\
#	-Wconversion		\
#	-Wredundant-decls

libTabSrcs =			\
	atanTab.c		\
	bitCnt16RankTab.c	\
	bitCnt8RankTab.c	\
	bitCnt8Tab.c		\
	bitPosRelTab.c		\
	eqctFromLLTab.c		\
	eqctFromTab.c		\
	half1Bits8Tab.c		\
	jctype.c		\
	lb8Tab.c		\
	lbFill8Tab.c		\
	lf1RunLg8Tab.c		\
	max1RunLg8Tab.c		\
	maxRunLg8Tab.c		\
	minRunLg8Tab.c		\
	nBitWords8Tab.c		\
	pointEnvTab.c		\
	powerTab.c		\
	rev8Tab.c		\
	rg1RunLg8Tab.c		\
	runCnt8Tab.c		\
	sinTab.c		\
	spread8Tab.c

libSrcs =			\
	binRel.c		\
	bitPosDependencies.c	\
	factor.c		\
	power.c			\
	primeTab.c

libTabObjs =			\
	atanTab.o		\
	bitCnt16RankTab.o	\
	bitCnt8RankTab.o	\
	bitCnt8Tab.o		\
	bitPosRelTab.o		\
	eqctFromLLTab.o		\
	eqctFromTab.o		\
	half1Bits8Tab.o		\
	jctype.o		\
	lb8Tab.o		\
	lbFill8Tab.o		\
	lf1RunLg8Tab.o		\
	max1RunLg8Tab.o		\
	maxRunLg8Tab.o		\
	minRunLg8Tab.o		\
	nBitWords8Tab.o		\
	pointEnvTab.o		\
	powerTab.o		\
	rev8Tab.o		\
	rg1RunLg8Tab.o		\
	runCnt8Tab.o		\
	sinTab.o		\
	spread8Tab.o

libObjs =			\
	binRel.o		\
	bitPosDependencies.o	\
	factor.o		\
	power.o			\
	primeTab.o



##### all #############################################################

all:				\
	allocTest		\
	arithlib.o		\
	arithlibgen		\
	auto.o			\
	binRelTest		\
	bitlib.o		\
	bitlibgen		\
	combinatlib.o		\
	combinatlibgen		\
	debug.o			\
	debug0.o		\
	errno.o			\
	geolib.o		\
	geolibgen.o		\
	largeFileTest		\
	libjb.a			\
	libjbsh.a		\
	libjbxaw.a		\
	stringlib.o		\
	tawlib.o		\
	testArithlib		\
	testAuto		\
	testBitlib		\
	testCombinatlib		\
	testDebug		\
	testGeolib		\
	testJctype		\
	testShlib		\
	testStringlib		\
	testXawlib

clean:
	rm -f arithlibgen bitlibgen combinatlibgen geolibgen
	rm -f testArithlib testAuto testBitlib testCombinatlib testDebug
	rm -f testGeolib
	rm -f arithlib.o auto.o bitlib.o combinatlib.o stringlib.o
	rm -f debug.o debug0.o errno.o tawlib.o geolib.o
	rm -f $(libObjs)
	rm -f $(libTabObjs)
	rm -f $(libTabSrcs)


%.o: %.c
	$(CC) $(CFLAGS) -c $<

largeFileTest:	largeFileTest.o debug.o
	cc largeFileTest.o debug.o -o largeFileTest

binRelTest:	binRelTest.o debug.o
	cc binRelTest.o debug.o -o binRelTest

allocTest:	allocTest.o debug.o
	cc allocTest.o debug.o -o allocTest

##### libjb ###########################################################

libjb.a: $(libTabObjs) $(libObjs)
	ar r libjb.a $(libTabObjs) $(libObjs)



##### arithlib ########################################################

powerTab.c:	arithlibgen
	arithlibgen powerTab

lb16Intp4096Tab.c:	arithlibgen
	arithlibgen lb16Intp4096Tab

shf16Intp4096Tab.c:	arithlibgen
	arithlibgen shf16Intp4096Tab

arithlibgen: arithlibgen.c debug.o primeTab.o
	$(CC) $(CFLAGS) arithlibgen.c debug.o primeTab.o \
	-o arithlibgen -lm

arithlib.o: arithlib.c arithlib.h
	$(CC) $(CFLAGS) -c arithlib.c

testArithlib: testArithlib.c arithlib.o libjb.a
	$(CC) -g $(CFLAGS) -DDEBUG -o testArithlib \
	testArithlib.c arithlib.o debug.o factor.o -ljb -lm



##### bitlib ##########################################################

bitCnt16RankTab.c:	bitlibgen
	bitlibgen bitCnt16Rank

lbFill8Tab.c:	bitlibgen
	bitlibgen lbFill8

lb8Tab.c:	bitlibgen
	bitlibgen lb8

nBitWords8Tab.c:	bitlibgen
	bitlibgen nBitWords8

spread8Tab.c:	bitlibgen
	bitlibgen spread8

bitCnt8Tab.c:	bitlibgen
	bitlibgen bitCnt8

max1RunLg8Tab.c:	bitlibgen
	bitlibgen max1RunLg8

rev8Tab.c:	bitlibgen
	bitlibgen rev8

bitCnt8RankTab.c:	bitlibgen
	bitlibgen bitCnt8Rank

maxRunLg8Tab.c:	bitlibgen
	bitlibgen maxRunLg8

lf1RunLg8Tab.c:	bitlibgen
	bitlibgen lf1RunLg8

rg1RunLg8Tab.c:	bitlibgen
	bitlibgen rg1RunLg8

half1Bits8Tab.c:	bitlibgen
	bitlibgen half1Bits8

minRunLg8Tab.c:	bitlibgen
	bitlibgen minRunLg8

runCnt8Tab.c:	bitlibgen
	bitlibgen runCnt8

bitPosRelTab.c:	bitlibgen
	bitlibgen bitPosRel

bitlibgen: bitlibgen.c
	$(CC) $(CFLAGS) -o bitlibgen bitlibgen.c

bitlib.o: bitlib.c bitlib.h
	$(CC) $(CFLAGS) -c bitlib.c

testBitlib: testBitlib.c bitlib.o libjb.a
	$(CC) -g $(CFLAGS) -DDEBUG -o testBitlib \
	testBitlib.c bitlib.o debug.o -ljb



##### combinatlib #####################################################

eqctFromTab.c:	combinatlibgen
	combinatlibgen eqctFromTab

eqctFromLLTab.c:	combinatlibgen
	combinatlibgen eqctFromLLTab

combinatlibgen: combinatlibgen.c debug.o
	$(CC) $(CFLAGS) -o combinatlibgen \
	combinatlibgen.c debug.o

combinatlib.o: combinatlib.c combinatlib.h debug.h
	$(CC) $(CFLAGS) -c combinatlib.c

testCombinatlib: testCombinatlib.c combinatlib.o debug.o bitlib.o stringlib.o
	$(CC) -g $(CFLAGS) -DDEBUG testCombinatlib.c \
	combinatlib.o debug.o bitlib.o stringlib.o -o testCombinatlib -ljb



##### geolib ###########################################################

geolib.o: geolib.c geolib.h
	$(CC) $(CFLAGS) -c geolib.c

geolibgen: geolibgen.c debug.o
	$(CC) $(CFLAGS) geolibgen.c debug.o -o geolibgen -lm

sinTab.c: geolibgen
	geolibgen sinTab

atanTab.c: geolibgen
	geolibgen atanTab

pointEnvTab.c: geolibgen
	geolibgen pointEnvTab

testGeolib: testGeolib.c geolib.o arithlib.o stringlib.o libjbxaw.a libjb.a
	$(CC) -g $(CFLAGS) -DDEBUG -o testGeolib		\
		testGeolib.c geolib.o debug.o arithlib.o		\
		stringlib.o						\
		-ljb -ljbxaw -lX11 -lXaw -lm -lpng



##### shlib ###########################################################

shLibObjs =					\
	shlib_file.o				\
	shlib_exec.o				\
	shlib_rsrc.o

libjbsh.a: $(shLibObjs) shlib.h
	ar r libjbsh.a $(shLibObjs)

testShlib: testShlib.c libjbsh.a stringlib.o bitlib.o libjb.a
	$(CC) -g $(CFLAGS) -DDEBUG -o testShlib \
	testShlib.c debug.o stringlib.o bitlib.o -ljb -ljbsh



##### stringlib #######################################################

stringlib.o: stringlib.c stringlib.h
	$(CC) $(CFLAGS) -c stringlib.c

testStringlib: testStringlib.c stringlib.o libjb.a
	$(CC) -g $(CFLAGS) -DDEBUG -o testStringlib \
	testStringlib.c stringlib.o debug.o -ljb

jctype.o:	jctype.c jctype.h
	$(CC) $(CFLAGS) -c jctype.c

testJctype:	testJctype.c debug.o libjb.a
	$(CC) -g $(CFLAGS) -DDEBUG -o testJctype \
	testJctype.c debug.o -ljb



##### auto ############################################################

auto.o: auto.c auto.h
	$(CC) $(CFLAGS) -c auto.c

testAuto: testAuto.c auto.o debug.o
	$(CC) -g $(CFLAGS) -DDEBUG testAuto.c \
	auto.o debug.o bitlib.o stringlib.o -o testAuto -ljb



##### debug ###########################################################

debug.o: debug.c debug.h typeAbbrevs.h
	$(CC) $(CFLAGS) -c debug.c

debug0.o: debug0.c
	$(CC) $(CFLAGS) -c debug0.c

testDebug: testDebug.c debug.o
	$(CC) $(CFLAGS) -DDEBUG testDebug.c debug.o \
	-o testDebug

errno.o: errno.c
	$(CC) $(CFLAGS) -c errno.c



##### tawlib ##########################################################

tawlib.o: tawlib.c tawlib.h
	$(CC) $(CFLAGS) -c tawlib.c



##### libjbxaw ########################################################

xawLibObjs =					\
	xawlib_cbClose.o			\
	xawlib_circ.o				\
	xawlib_colorCube.o			\
	xawlib_fetch.o				\
	xawlib_floatScroll.o			\
	xawlib_floodFill.o			\
	xawlib_gc.o				\
	xawlib_intScroll.o			\
	xawlib_layout.o				\
	xawlib_printXFontStructInfo.o		\
	xawlib_printXGCValuesInfo.o		\
	xawlib_printXImageInfo.o		\
	xawlib_radio.o				\
	xawlib_readBitmapFile.o			\
	xawlib_readPgmFile.o			\
	xawlib_readPngFile.o			\
	xawlib_readPnmFile.o			\
	xawlib_rect.o				\
	xawlib_simg.o				\
	xawlib_writeBitmapFile.o		\
	xawlib_jpgFile.o			\
	xawlib_writeGifFile.o			\
	xawlib_writePbmFile.o			\
	xawlib_writePgmFile.o			\
	xawlib_writePixmapFile.o		\
	xawlib_writePpmFile.o

libjbxaw.a: $(xawLibObjs) xawlib.h
	ar r libjbxaw.a $(xawLibObjs)

testXawlib: testXawlib.c libjbxaw.a stringlib.o debug.o
	$(CC) $(CFLAGS) -o testXawlib \
	testXawlib.c debug.o stringlib.o -lXaw -lX11 -ljbxaw -lpng -ljpeg




==> anc/TopDownC/Debug/debug.c <==

/*
 * provide user-level debugging functions for c programs
 *
 * void db_init(void);
 * void db_function(int n,const char *name);
 * void db_option(const char *opt) ;
 * bool db_is_on(int n);
 * void db_stack_trace(const char *msg);
 * void db_set_cleanup(void (*cleanup)(void));
 * void db_catch(unsigned int sigMask);
 * void db_watch(const void *loc,int lgth,const char *msg);
 * void bg(int n,const char *msg,_pars_);
 * void wr(int n,const char *msg,_pars_);
 * int  en(int n,const char *msg,_pars_);
 * void bk(int n,const char *msg,_pars_);
 * void check(bool cond,const char *msg,_pars_);
 * void checkFail(const char *msg,_pars_);
 * void chk(bool cond,int,const char *msg,_pars_);
 * void chkFail(int,const char *msg,_pars_);
 * void prerequisite(const char *needs,const char *provides);
 * void db_suspend(void);
 * void db_resume(void);
 * int  db_indent(void);
 *
 * 1.11.99 jb
 */


/* Enable support for large (>=2GB) files.      */
/* See feature_test_macros(7), fseeko(3).       */
#define _FILE_OFFSET_BITS               64


#include <stdio.h>
#include <string.h>
#include <signal.h>
#include <stdlib.h>
#include <stdarg.h>
#include <ctype.h>
#include <time.h>
#include <errno.h>

#include "typeAbbrevs.h"
#include "debug.h"



static void db_navigate(int);

FILE *db_file = NULL;

#define MAXINT		0x7fffffff

// #ifndef ATTRIBUTE_KNOWN
// #define __attribute__(x)	/* nothing */
// #endif

// #ifndef INLINE_KNOWN
// #define inline			/* nothing */
// #endif


/* ****************************************************************** */
/* ***** error codes *********************************************@@* */
/* ****************************************************************** */



/*{*/

#ifdef SUNOS4							/*{*/



extern int errno;
/* extern int sys_nerr; */
/* extern char *sys_errlist[]; */
#define sys_nerr	91

const char *sys_version = "SUNOS4";



const char *sys_errlist_short[] = {
/*0*/	"unused0",
/*1*/	"EPERM",	/*Not owner*/
/*2*/	"ENOENT",	/*No such file or directory*/
/*3*/	"ESRCH",	/*No such process*/
/*4*/	"EINTR",	/*Interrupted system call*/
/*5*/	"EIO",		/*I/O error*/
/*6*/	"ENXIO",	/*No such device or address*/
/*7*/	"E2BIG",	/*Arg list too long*/
/*8*/	"ENOEXEC",	/*Exec format error*/
/*9*/	"EBADF",	/*Bad file number*/
/*10*/	"ECHILD",	/*No children*/
/*11*/	"EAGAIN",	/*No more processes*/
/*12*/	"ENOMEM",	/*Not enough memory*/
/*13*/	"EACCES",	/*Permission denied*/
/*14*/	"EFAULT",	/*Bad address*/
/*15*/	"ENOTBLK",	/*Block device required*/
/*16*/	"EBUSY",	/*Device busy*/
/*17*/	"EEXIST",	/*File exists*/
/*18*/	"EXDEV",	/*Cross-device link*/
/*19*/	"ENODEV",	/*No such device*/
/*20*/	"ENOTDIR",	/*Not a directory*/
/*21*/	"EISDIR",	/*Is a directory*/
/*22*/	"EINVAL",	/*Invalid argument*/
/*23*/	"ENFILE",	/*File table overflow*/
/*24*/	"EMFILE",	/*Too many open files*/
/*25*/	"ENOTTY",	/*Inappropriate ioctl for device*/
/*26*/	"ETXTBSY",	/*Text file busy*/
/*27*/	"EFBIG",	/*File too large*/
/*28*/	"ENOSPC",	/*No space left on device*/
/*29*/	"ESPIPE",	/*Illegal seek*/
/*30*/	"EROFS",	/*Read-only file system*/
/*31*/	"EMLINK",	/*Too many links*/
/*32*/	"EPIPE",	/*Broken pipe*/
/*33*/	"EDOM",		/*Math argument*/
/*34*/	"ERANGE",	/*Result too large*/
/*35*/	"EWOULDBLOCK",	/*Operation would block*/
/*36*/	"EINPROGRESS",	/*Operation now in progress*/
/*37*/	"EALREADY",	/*Operation already in progress*/
/*38*/	"ENOTSOCK",	/*Socket operation on non-socket*/
/*39*/	"EDESTADDRREQ",	/*Destination address required*/
/*40*/	"EMSGSIZE",	/*Message too long*/
/*41*/	"EPROTOTYPE",	/*Protocol wrong type for socket*/
/*42*/	"ENOPROTOOPT",	/*Option not supported by protocol*/
/*43*/	"EPROTONOSUPPORT",	/*Protocol not supported*/
/*44*/	"ESOCKTNOSUPPORT",	/*Socket type not supported*/
/*45*/	"EOPNOTSUPP",	/*Operation not supported on socket*/
/*46*/	"EPFNOSUPPORT",	/*Protocol family not supported*/
/*47*/	"EAFNOSUPPORT",	/*Addr family not supported by protocol family*/
/*48*/	"EADDRINUSE",	/*Address already in use*/
/*49*/	"EADDRNOTAVAIL",/*Can't assign requested address*/
/*50*/	"ENETDOWN",	/*Network is down*/
/*51*/	"ENETUNREACH",	/*Network is unreachable*/
/*52*/	"ENETRESET",	/*Network dropped connection on reset*/
/*53*/	"ECONNABORTED",	/*Software caused connection abort*/
/*54*/	"ECONNRESET",	/*Connection reset by peer*/
/*55*/	"ENOBUFS",	/*No buffer space available*/
/*56*/	"EISCONN",	/*Socket is already connected*/
/*57*/	"ENOTCONN",	/*Socket is not connected*/
/*58*/	"ESHUTDOWN",	/*Can't send after socket shutdown*/
/*59*/	"unused59",
/*60*/	"ETIMEDOUT",	/*Connection timed out*/
/*61*/	"ECONNREFUSED",	/*Connection refused*/
/*62*/	"ELOOP",	/*Too many levels of symbolic links*/
/*63*/	"ENAMETOOLONG",	/*File name too long*/
/*64*/	"EHOSTDOWN",	/*Host is down*/
/*65*/	"EHOSTUNREACH",	/*Host is unreachable*/
/*66*/	"ENOTEMPTY",	/*Directory not empty*/
/*67*/	"unused67",
/*68*/	"EUSERS",	/*Too many users*/
/*69*/	"EDQUOT",	/*Disc quota exceeded*/
/*70*/	"ESTALE",	/*Stale NFS file handle*/
/*71*/	"EREMOTE",	/*Too many levels of remote in path*/
/*72*/	"ENOSTR",	/*Not a stream device*/
/*73*/	"ETIME",	/*Timer expired*/
/*74*/	"ENOSR",	/*Out of stream resources*/
/*75*/	"ENOMSG",	/*No message of desired type*/
/*76*/	"EBADMSG",	/*Not a data message*/
/*77*/	"EIDRM",	/*Identifier removed*/
/*78*/	"EDEADLK",	/*Deadlock situation detected/avoided*/
/*79*/	"ENOLCK",	/*No locks available*/
/*80*/	"ENONET",	/*Machine is not on the network*/
/*81*/	"ERREMOTE",	/*Object is remote*/
/*82*/	"ENOLINK",	/*Link has be severed*/
/*83*/	"EADV",		/*Advertise error*/
/*84*/	"ESRMNT",	/*Srmount error*/
/*85*/	"ECOMM",	/*Communication error on send*/
/*86*/	"EPROTO",	/*Protocol error*/
/*87*/	"EMULTIHOP",	/*Multihop attempted*/
/*88*/	"unused88",
/*89*/	"unused89",
/*90*/	"ENOSYS",	/*Function not implemented*/
};



const char *sys_siglist_short[] = {
/*0*/	"unknown",
/*1*/	"unknown",
/*2*/	"unknown",
/*3*/	"unknown",
/*4*/	"unknown",
/*5*/	"unknown",
/*6*/	"unknown",
/*7*/	"unknown",
/*8*/	"unknown",
/*9*/	"unknown",
/*10*/	"unknown",
/*11*/	"unknown",
/*12*/	"unknown",
/*13*/	"unknown",
/*14*/	"unknown",
/*15*/	"unknown",
/*16*/	"unknown",
/*17*/	"unknown",
/*18*/	"unknown",
/*19*/	"unknown",
/*20*/	"unknown",
/*21*/	"unknown",
/*22*/	"unknown",
/*23*/	"unknown",
/*24*/	"unknown",
/*25*/	"unknown",
/*26*/	"unknown",
/*27*/	"unknown",
/*28*/	"unknown",
/*29*/	"unknown",
/*30*/	"unknown",
/*31*/	"unknown",
/*32*/	"unknown",
/*33*/	"unknown",
/*34*/	"unknown",
/*35*/	"unknown",
/*36*/	"unknown",
/*37*/	"unknown",
/*38*/	"unknown",
/*39*/	"unknown",
/*40*/	"unknown",
/*41*/	"unknown",
/*42*/	"unknown",
/*43*/	"unknown",
/*44*/	"unknown",
/*45*/	"unknown",
/*46*/	"unknown",
/*47*/	"unknown",
/*48*/	"unknown",
/*49*/	"unknown",
/*50*/	"unknown",
/*51*/	"unknown",
/*52*/	"unknown",
/*53*/	"unknown",
/*54*/	"unknown",
/*55*/	"unknown",
/*56*/	"unknown",
/*57*/	"unknown",
/*58*/	"unknown",
/*59*/	"unknown",
/*60*/	"unknown",
/*61*/	"unknown",
/*62*/	"unknown",
/*63*/	"unknown",
/*64*/	"unknown",
/*65*/	"unknown",
/*66*/	"unknown",
/*67*/	"unknown",
/*68*/	"unknown",
/*69*/	"unknown",
/*70*/	"unknown",
/*71*/	"unknown",
/* FIXME exact number of distinct signals? */
};



const char **sys_siglist = sys_siglist_short;



#else								/*}{*/
#ifdef SOLARIS							/*{*/



extern int errno;
/* extern int sys_nerr; */
/* extern char *sys_errlist[]; */
#define sys_nerr	152

const char *sys_version = "SOLARIS";



const char *sys_errlist_short[] = {
/*0*/	"unused0",
/*1*/	"EPERM",	/*Not super-user*/
/*2*/	"ENOENT",	/*No such file or directory*/
/*3*/	"ESRCH",	/*No such process, LWP, or thread*/
/*4*/	"EINTR",	/*Interrupted system call*/
/*5*/	"EIO",		/*I/O error*/
/*6*/	"ENXIO",	/*No such device or address*/
/*7*/	"E2BIG",	/*Arg list too long*/
/*8*/	"ENOEXEC",	/*Exec format error*/
/*9*/	"EBADF",	/*Bad file number*/
/*10*/	"ECHILD",	/*No child processes*/
/*11*/	"EAGAIN",	/*No more processes, or no more LWPs*/
/*12*/	"ENOMEM",	/*Not enough space*/
/*13*/	"EACCES",	/*Permission denied*/
/*14*/	"EFAULT",	/*Bad address*/
/*15*/	"ENOTBLK",	/*Block device required*/
/*16*/	"EBUSY",	/*Device busy*/
/*17*/	"EEXIST",	/*File exists*/
/*18*/	"EXDEV",	/*Cross-device link*/
/*19*/	"ENODEV",	/*No such device*/
/*20*/	"ENOTDIR",	/*Not a directory*/
/*21*/	"EISDIR",	/*Is a directory*/
/*22*/	"EINVAL",	/*Invalid argument*/
/*23*/	"ENFILE",	/*File table overflow*/
/*24*/	"EMFILE",	/*Too many open files*/
/*25*/	"ENOTTY",	/*Inappropriate ioctl for device*/
/*26*/	"ETXTBSY",	/*Text file busy (obsolete)*/
/*27*/	"EFBIG",	/*File too large*/
/*28*/	"ENOSPC",	/*No space left on device*/
/*29*/	"ESPIPE",	/*Illegal seek*/
/*30*/	"EROFS",	/*Read-only file system*/
/*31*/	"EMLINK",	/*Too many links*/
/*32*/	"EPIPE",	/*Broken pipe*/
/*33*/	"EDOM",		/*Math argument out of domain of func*/
/*34*/	"ERANGE",	/*Math result not representable*/
/*35*/	"ENOMSG",	/*No message of desired type*/
/*36*/	"EIDRM",	/*Identifier removed*/
/*37*/	"ECHRNG",	/*Channel number out of range*/
/*38*/	"EL2NSYNC",	/*Level 2 not synchronized*/
/*39*/	"EL3HLT",	/*Level 3 halted*/
/*40*/	"EL3RST",	/*Level 3 reset*/
/*41*/	"ELNRNG",	/*Link number out of range*/
/*42*/	"EUNATCH",	/*Protocol driver not attached*/
/*43*/	"ENOCSI",	/*No CSI structure available*/
/*44*/	"EL2HLT",	/*Level 2 halted*/
/*45*/	"EDEADLK",	/*Deadlock condition*/
/*46*/	"ENOLCK",	/*No record locks available*/
/*47*/	"ECANCELED",	/*Operation canceled*/
/*48*/	"ENOTSUP",	/*Not supported*/
/*49*/	"EDQUOT",	/*Disc quota exceeded*/
/*50*/	"undefined50",	/*not found in manual*/
/*51*/	"undefined51",	/*not found in manual*/
/*52*/	"undefined52",	/*not found in manual*/
/*53*/	"undefined53",	/*not found in manual*/
/*54*/	"undefined54",	/*not found in manual*/
/*55*/	"undefined55",	/*not found in manual*/
/*56*/	"undefined56",	/*not found in manual*/
/*57*/	"undefined57",	/*not found in manual*/
/*58*/	"reserved58",
/*59*/	"reserved59",
/*60*/	"ENOSTR",	/*Device not a stream*/
/*61*/	"ENODATA",	/*No data available*/
/*62*/	"ETIME",	/*Timer expired*/
/*63*/	"ENOSR",	/*Out of stream resources*/
/*64*/	"ENONET",	/*Machine is not on the network*/
/*65*/	"ENOPKG",	/*Package not installed*/
/*66*/	"EREMOTE",	/*Object is remote*/
/*67*/	"ENOLINK",	/*Link has been severed*/
/*68*/	"EADV",		/*Advertise error*/
/*69*/	"ESRMNT",	/*Srmount error*/
/*70*/	"ECOMM",	/*Communication error on send*/
/*71*/	"EPROTO",	/*Protocol error*/
/*72*/	"undefined72",	/*not found in manual*/
/*73*/	"undefined73",	/*not found in manual*/
/*74*/	"EMULTIHOP",	/*Multihop attempted*/
/*75*/	"undefined75",	/*not found in manual*/
/*76*/	"EDOTDOT",	/*Error 76*/
/*77*/	"EBADMSG",	/*Not a data message*/
/*78*/	"ENAMETOOLONG",	/*File name too long*/
/*79*/	"EOVERFLOW",
/*80*/	"ENOTUNIQ",	/*Name not unique on network*/
/*81*/	"EBADFD",	/*File descriptor in bad state*/
/*82*/	"EREMCHG",	/*Remote address changed*/
/*83*/	"ELIBACC",	/*Cannot access a needed shared library*/
/*84*/	"ELIBBAD",	/*Accessing a corrupted shared library*/
/*85*/	"ELIBSCN",	/*.lib section in a.out corrupted*/
/*86*/	"ELIBMAX",	/*Attempting to link in more shared libraries*/
/*87*/	"ELIBEXEC",	/*Cannot exec a shared library directly*/
/*88*/	"EILSEQ",	/*Error 88*/
/*89*/	"ENOSYS",	/*Operation not applicable*/
/*90*/	"ELOOP",	/*Number of sym links encountered during path*/
/*91*/	"ESTART",	/*Restartable system call*/
/*92*/	"ESTRPIPE",	/*If pipe/FIFO, don't sleep in stream head*/
/*93*/	"ENOTEMPTY",	/*Directory not empty*/
/*94*/	"EUSERS",	/*Too many users*/
/*95*/	"ENOTSOCK",	/*Socket operation on non-socket*/
/*96*/	"EDESTADDRREQ",	/*Destination address required*/
/*97*/	"EMSGSIZE",	/*Message too long*/
/*98*/	"EPROTOTYPE",	/*Protocol wrong type for socket*/
/*99*/	"ENOPROTOOPT",	/*Protocol not available*/
/*100*/	"undefined100",	/*not found in manual*/
/*101*/	"undefined101",	/*not found in manual*/
/*102*/	"undefined102",	/*not found in manual*/
/*103*/	"undefined103",	/*not found in manual*/
/*104*/	"undefined104",	/*not found in manual*/
/*105*/	"undefined105",	/*not found in manual*/
/*106*/	"undefined106",	/*not found in manual*/
/*107*/	"undefined107",	/*not found in manual*/
/*108*/	"undefined108",	/*not found in manual*/
/*109*/	"undefined109",	/*not found in manual*/
/*110*/	"undefined110",	/*not found in manual*/
/*111*/	"undefined111",	/*not found in manual*/
/*112*/	"undefined112",	/*not found in manual*/
/*113*/	"undefined113",	/*not found in manual*/
/*114*/	"undefined114",	/*not found in manual*/
/*115*/	"undefined115",	/*not found in manual*/
/*116*/	"undefined116",	/*not found in manual*/
/*117*/	"undefined117",	/*not found in manual*/
/*118*/	"undefined118",	/*not found in manual*/
/*119*/	"undefined119",	/*not found in manual*/
/*120*/	"EPROTONOSUPPORT",	/*Protocol not supported*/
/*121*/	"ESOCKTNOSUPPORT",	/*Socket type not supported*/
/*122*/	"EOPNOTSUPP",	/*Operation not supported on transport  end-*/
/*123*/	"EPFNOSUPPORT",	/*Protocol family not supported*/
/*124*/	"EAFNOSUPPORT",	/*Address family not supported by protocol*/
/*125*/	"EADDRINUSE",	/*Address already in use*/
/*126*/	"EADDRNOTAVAIL",/*Cannot assign requested address*/
/*127*/	"ENETDOWN",	/*Network is down*/
/*128*/	"ENETUNREACH",	/*Network is unreachable*/
/*129*/	"ENETRESET",	/*Network dropped connection because of reset*/
/*130*/	"ECONNABORTED",	/*Software caused connection abort*/
/*131*/	"ECONNRESET",	/*Connection reset by peer*/
/*132*/	"ENOBUFS",	/*No buffer space available*/
/*133*/	"EISCONN",	/*Transport endpoint is already connected*/
/*134*/	"ENOTCONN",	/*Transport endpoint is not connected*/
/*135*/	"undefined135",	/*not found in manual*/
/*136*/	"undefined136",	/*not found in manual*/
/*137*/	"undefined137",	/*not found in manual*/
/*138*/	"undefined138",	/*not found in manual*/
/*139*/	"undefined139",	/*not found in manual*/
/*140*/	"undefined140",	/*not found in manual*/
/*141*/	"undefined141",	/*not found in manual*/
/*142*/	"undefined142",	/*not found in manual*/
/*143*/	"ESHUTDOWN",	/*Cannot send after transport endpoint  shut-*/
/*144*/	"ETOOMANYREFS",	/*Too many references: cannot splice*/
/*145*/	"ETIMEDOUT",	/*Connection timed out*/
/*146*/	"ECONNREFUSED",	/*Connection refused*/
/*147*/	"EHOSTDOWN",	/*Host is down*/
/*148*/	"EHOSTUNREACH",	/*No route to host*/
/*149*/	"EALREADY",	/*Operation already in progress*/
/*150*/	"EINPROGRESS",	/*Operation now in progress*/
/*151*/	"ESTALE",	/*Stale NFS file handle*/
};



const char *sys_siglist_short[] = {
/*0*/	"undefined0",
/*1*/	"SIGHUP",	/*Hangup*/
/*2*/	"SIGINT",	/*Interrupt*/
/*3*/	"SIGQUIT",	/*Quit*/
/*4*/	"SIGILL",	/*Illegal Instruction*/
/*5*/	"SIGTRAP",	/*Trace/Breakpoint Trap*/
/*6*/	"SIGABRT",	/*Abort*/
/*7*/	"SIGEMT",	/*Emulation Trap*/
/*8*/	"SIGFPE",	/*Arithmetic Exception*/
/*9*/	"SIGKILL",	/*Killed*/
/*10*/	"SIGBUS",	/*Bus Error*/
/*11*/	"SIGSEGV",	/*Segmentation Fault*/
/*12*/	"SIGSYS",	/*Bad System Call*/
/*13*/	"SIGPIPE",	/*Broken Pipe*/
/*14*/	"SIGALRM",	/*Alarm Clock*/
/*15*/	"SIGTERM",	/*Terminated*/
/*16*/	"SIGUSR1",	/*User Signal 1*/
/*17*/	"SIGUSR2",	/*User Signal 2*/
/*18*/	"SIGCHLD",	/*Child Status Changed*/
/*19*/	"SIGPWR",	/*Power Fail/Restart*/
/*20*/	"SIGWINCH",	/*Window Size Change*/
/*21*/	"SIGURG",	/*Urgent Socket Condition*/
/*22*/	"SIGPOLL",	/*Pollable Event*/
/*23*/	"SIGSTOP",	/*Stopped (signal)*/
/*24*/	"SIGTSTP",	/*Stopped (user)*/
/*25*/	"SIGCONT",	/*Continued*/
/*26*/	"SIGTTIN",	/*Stopped (tty input)*/
/*27*/	"SIGTTOU",	/*Stopped (tty output)*/
/*28*/	"SIGVTALRM",	/*Virtual Timer Expired*/
/*29*/	"SIGPROF",	/*Profiling Timer Expired*/
/*30*/	"SIGXCPU",	/*CPU time limit exceeded*/
/*31*/	"SIGXFSZ",	/*File size limit exceeded*/
/*32*/	"SIGWAITING",	/*Concurrency signal / threads library*/
/*33*/	"SIGLWP",	/*Inter-LWP signal / threads library*/
/*34*/	"SIGFREEZE",	/*Check point Freeze*/
/*35*/	"SIGTHAW",	/*Check point Thaw*/
/*36*/	"SIGCANCEL",	/*Cancellation signal / threads library*/
/*37*/	"SIGRTMIN",	/*First real time signal*/
};



const char **sys_siglist = sys_siglist_short;



#else								/*}{*/
#ifdef LINUX							/*{*/



#ifdef HOSTlemming						/*{*/

#else								/*}{*/
#ifdef HOSTtora							/*{*/

#else								/*}{*/
#ifdef HOSTfaultier						/*{*/

#else								/*}{*/
#ifdef HOSTbot13						/*}{*/

#else								/*}{*/
extern int errno;
/* extern int sys_nerr; */
/* extern __const char *__const sys_errlist[]; */
#endif								/*}*/
#endif								/*}*/
#endif								/*}*/
#endif								/*}*/

#define sys_nerr	125

const char *sys_errlist_short[] = {
/*0*/	"unused0",
/*1*/	"EPERM",	/*Operation not permitted*/
/*2*/	"ENOENT",	/*No such file or directory*/
/*3*/	"ESRCH",	/*No such process*/
/*4*/	"EINTR",	/*Interrupted system call*/
/*5*/	"EIO",		/*I/O error*/
/*6*/	"ENXIO",	/*No such device or address*/
/*7*/	"E2BIG",	/*Arg list too long*/
/*8*/	"ENOEXEC",	/*Exec format error*/
/*9*/	"EBADF",	/*Bad file number*/
/*10*/	"ECHILD",	/*No child processes*/
/*11*/	"EAGAIN",	/*Try again*/
/*12*/	"ENOMEM",	/*Out of memory*/
/*13*/	"EACCES",	/*Permission denied*/
/*14*/	"EFAULT",	/*Bad address*/
/*15*/	"ENOTBLK",	/*Block device required*/
/*16*/	"EBUSY",	/*Device or resource busy*/
/*17*/	"EEXIST",	/*File exists*/
/*18*/	"EXDEV",	/*Cross-device link*/
/*19*/	"ENODEV",	/*No such device*/
/*20*/	"ENOTDIR",	/*Not a directory*/
/*21*/	"EISDIR",	/*Is a directory*/
/*22*/	"EINVAL",	/*Invalid argument*/
/*23*/	"ENFILE",	/*File table overflow*/
/*24*/	"EMFILE",	/*Too many open files*/
/*25*/	"ENOTTY",	/*Not a typewriter*/
/*26*/	"ETXTBSY",	/*Text file busy*/
/*27*/	"EFBIG",	/*File too large*/
/*28*/	"ENOSPC",	/*No space left on device*/
/*29*/	"ESPIPE",	/*Illegal seek*/
/*30*/	"EROFS",	/*Read-only file system*/
/*31*/	"EMLINK",	/*Too many links*/
/*32*/	"EPIPE",	/*Broken pipe*/
/*33*/	"EDOM",		/*Math argument out of domain of func*/
/*34*/	"ERANGE",	/*Math result not representable*/
/*35*/	"EDEADLK",	/*Resource deadlock would occur*/
/*36*/	"ENAMETOOLONG",	/*File name too long*/
/*37*/	"ENOLCK",	/*No record locks available*/
/*38*/	"ENOSYS",	/*Function not implemented*/
/*39*/	"ENOTEMPTY",	/*Directory not empty*/
/*40*/	"ELOOP",	/*Too many symbolic links encountered*/
/*41*/	"undefined41",	/*Not found in manual*/
/*42*/	"ENOMSG",	/*No message of desired type*/
/*43*/	"EIDRM",	/*Identifier removed*/
/*44*/	"ECHRNG",	/*Channel number out of range*/
/*45*/	"EL2NSYNC",	/*Level 2 not synchronized*/
/*46*/	"EL3HLT",	/*Level 3 halted*/
/*47*/	"EL3RST",	/*Level 3 reset*/
/*48*/	"ELNRNG",	/*Link number out of range*/
/*49*/	"EUNATCH",	/*Protocol driver not attached*/
/*50*/	"ENOCSI",	/*No CSI structure available*/
/*51*/	"EL2HLT",	/*Level 2 halted*/
/*52*/	"EBADE",	/*Invalid exchange*/
/*53*/	"EBADR",	/*Invalid request descriptor*/
/*54*/	"EXFULL",	/*Exchange full*/
/*55*/	"ENOANO",	/*No anode*/
/*56*/	"EBADRQC",	/*Invalid request code*/
/*57*/	"EBADSLT",	/*Invalid slot*/
/*58*/	"undefined58",	/*Not found in manual*/
/*59*/	"EBFONT",	/*Bad font file format*/
/*60*/	"ENOSTR",	/*Device not a stream*/
/*61*/	"ENODATA",	/*No data available*/
/*62*/	"ETIME",	/*Timer expired*/
/*63*/	"ENOSR",	/*Out of streams resources*/
/*64*/	"ENONET",	/*Machine is not on the network*/
/*65*/	"ENOPKG",	/*Package not installed*/
/*66*/	"EREMOTE",	/*Object is remote*/
/*67*/	"ENOLINK",	/*Link has been severed*/
/*68*/	"EADV",		/*Advertise error*/
/*69*/	"ESRMNT",	/*Srmount error*/
/*70*/	"ECOMM",	/*Communication error on send*/
/*71*/	"EPROTO",	/*Protocol error*/
/*72*/	"EMULTIHOP",	/*Multihop attempted*/
/*73*/	"EDOTDOT",	/*RFS specific error*/
/*74*/	"EBADMSG",	/*Not a data message*/
/*75*/	"EOVERFLOW",	/*Value too large for defined data type*/
/*76*/	"ENOTUNIQ",	/*Name not unique on network*/
/*77*/	"EBADFD",	/*File descriptor in bad state*/
/*78*/	"EREMCHG",	/*Remote address changed*/
/*79*/	"ELIBACC",	/*Can not access a needed shared library*/
/*80*/	"ELIBBAD",	/*Accessing a corrupted shared library*/
/*81*/	"ELIBSCN",	/*.lib section in a.out corrupted*/
/*82*/	"ELIBMAX",	/*Attempt to link in too many shared libraries*/
/*83*/	"ELIBEXEC",	/*Cannot exec a shared library directly*/
/*84*/	"EILSEQ",	/*Illegal byte sequence*/
/*85*/	"ERESTART",	/*Interrupted system call should be restarted*/
/*86*/	"ESTRPIPE",	/*Streams pipe error*/
/*87*/	"EUSERS",	/*Too many users*/
/*88*/	"ENOTSOCK",	/*Socket operation on non-socket*/
/*89*/	"EDESTADDRREQ",	/*Destination address required*/
/*90*/	"EMSGSIZE",	/*Message too long*/
/*91*/	"EPROTOTYPE",	/*Protocol wrong type for socket*/
/*92*/	"ENOPROTOOPT",	/*Protocol not available*/
/*93*/	"EPROTONOSUPPORT",	/*Protocol not supported*/
/*94*/	"ESOCKTNOSUPPORT",	/*Socket type not supported*/
/*95*/	"EOPNOTSUPP",	/*Oprtn not supported on transport endpoint*/
/*96*/	"EPFNOSUPPORT",	/*Protocol family not supported*/
/*97*/	"EAFNOSUPPORT",	/*Address family not supported by protocol*/
/*98*/	"EADDRINUSE",	/*Address already in use*/
/*99*/	"EADDRNOTAVAIL",/*Cannot assign requested address*/
/*100*/	"ENETDOWN",	/*Network is down*/
/*101*/	"ENETUNREACH",	/*Network is unreachable*/
/*102*/	"ENETRESET",	/*Network dropped connection because of reset*/
/*103*/	"ECONNABORTED",	/*Software caused connection abort*/
/*104*/	"ECONNRESET",	/*Connection reset by peer*/
/*105*/	"ENOBUFS",	/*No buffer space available*/
/*106*/	"EISCONN",	/*Transport endpoint is already connected*/
/*107*/	"ENOTCONN",	/*Transport endpoint is not connected*/
/*108*/	"ESHUTDOWN",	/*Cannot send after trnsprt endpoint shutdown*/
/*109*/	"ETOOMANYREFS",	/*Too many references: cannot splice*/
/*110*/	"ETIMEDOUT",	/*Connection timed out*/
/*111*/	"ECONNREFUSED",	/*Connection refused*/
/*112*/	"EHOSTDOWN",	/*Host is down*/
/*113*/	"EHOSTUNREACH",	/*No route to host*/
/*114*/	"EALREADY",	/*Operation already in progress*/
/*115*/	"EINPROGRESS",	/*Operation now in progress*/
/*116*/	"ESTALE",	/*Stale NFS file handle*/
/*117*/	"EUCLEAN",	/*Structure needs cleaning*/
/*118*/	"ENOTNAM",	/*Not a XENIX named type file*/
/*119*/	"ENAVAIL",	/*No XENIX semaphores available*/
/*120*/	"EISNAM",	/*Is a named type file*/
/*121*/	"EREMOTEIO",	/*Remote I/O error*/
/*122*/	"EDQUOT",	/*Quota exceeded*/
/*123*/	"ENOMEDIUM",	/*No medium found*/
/*124*/	"EMEDIUMTYPE",	/*Wrong medium type*/
};



#if (defined(ALPHA) || defined(SPARC))				/*{*/



const char *sys_version = "LINUX , ALPHA/SPARC";



const char *sys_siglist_short[32] = {
/*0*/	"undefined0",
/*1*/	"SIGHUP",
/*2*/	"SIGINT",
/*3*/	"SIGQUIT",
/*4*/	"SIGILL",
/*5*/	"SIGTRAP",
/*6*/	"SIGABRT / SIGIOT",
/*7*/	"SIGEMT",
/*8*/	"SIGFPE",
/*9*/	"SIGKILL",
/*10*/	"SIGBUS",
/*11*/	"SIGSEGV",
/*12*/	"SIGSYS",
/*13*/	"SIGPIPE",
/*14*/	"SIGALRM",
/*15*/	"SIGTERM",
/*16*/	"SIGURG",
/*17*/	"SIGSTOP",
/*18*/	"SIGTSTP",
/*19*/	"SIGCONT",
/*20*/	"SIGCHLD",
/*21*/	"SIGTTIN",
/*22*/	"SIGTTOU",
/*23*/	"SIGIO",
/*24*/	"SIGXCPU",
/*25*/	"SIGXFSZ",
/*26*/	"SIGVTALRM",
/*27*/	"SIGPROF",
/*28*/	"SIGWINCH",
/*29*/	"SIGINFO / SIGPWR",
/*30*/	"SIGUSR1",
/*31*/	"SIGUSR2",
};



#else								/*}{*/
#if (defined(I386) || defined(PPC))				/*{*/



const char *sys_version = "LINUX , I386/PPC";



const char *sys_siglist_short[32] = {
/*0*/	"undefined0",
/*1*/	"SIGHUP",
/*2*/	"SIGINT",
/*3*/	"SIGQUIT",
/*4*/	"SIGILL",
/*5*/	"SIGTRAP",
/*6*/	"SIGABRT / SIGIOT",
/*7*/	"SIGBUS",
/*8*/	"SIGFPE",
/*9*/	"SIGKILL",
/*10*/	"SIGUSR1",
/*11*/	"SIGSEGV",
/*12*/	"SIGUSR2",
/*13*/	"SIGPIPE",
/*14*/	"SIGALRM",
/*15*/	"SIGTERM",
/*16*/	"SIGSTKFLT",
/*17*/	"SIGCHLD",
/*18*/	"SIGCONT",
/*19*/	"SIGSTOP",
/*20*/	"SIGTSTP",
/*21*/	"SIGTTIN",
/*22*/	"SIGTTOU",
/*23*/	"SIGURG",
/*24*/	"SIGXCPU",
/*25*/	"SIGXFSZ",
/*26*/	"SIGVTALRM",
/*27*/	"SIGPROF",
/*28*/	"SIGWINCH",
/*29*/	"SIGIO",
/*30*/	"SIGPWR",
/*31*/	"SIGUNUSED",
};



#else								/*}{*/
#if (defined(MIPS))						/*{*/



const char *sys_version = "LINUX , MIPS";



const char *sys_siglist_short[32] = {
/*0*/	"undefined0",
/*1*/	"SIGHUP",
/*2*/	"SIGINT",
/*3*/	"SIGQUIT",
/*4*/	"SIGILL",
/*5*/	"SIGTRAP",
/*6*/	"SIGABRT / SIGIOT",
/*7*/	"SIGEMT",
/*8*/	"SIGFPE",
/*9*/	"SIGKILL",
/*10*/	"SIGBUS",
/*11*/	"SIGSEGV",
/*12*/	"SIGSYS",
/*13*/	"SIGPIPE",
/*14*/	"SIGALRM",
/*15*/	"SIGTERM",
/*16*/	"SIGUSR1",
/*17*/	"SIGUSR2",
/*18*/	"SIGCLD / SIGCHLD",
/*19*/	"SIGPWR",
/*20*/	"SIGWINCH",
/*21*/	"SIGURG",
/*22*/	"SIGIO",
/*23*/	"SIGSTOP",
/*24*/	"SIGTSTP",
/*25*/	"SIGCONT",
/*26*/	"SIGTTIN",
/*27*/	"SIGTTOU",
/*28*/	"SIGVTALRM",
/*29*/	"SIGPROF",
/*30*/	"SIGXCPU",
/*31*/	"SIGXFSZ",
};



#else								/*}{*/

#error syntax error - define ALPHA, SPARC, I386, PPC, or MIPS !

#endif								/*}*/
#endif								/*}*/
#endif								/*}*/

#else								/*}{*/
#ifdef FREEBSD							/*{*/



extern int errno;
/* extern int sys_nerr; */
/*extern char *sys_errlist[];*/

const char *sys_version = "FREEBSD";

#define sys_nerr	87


const char *sys_errlist_short[] = {
/*0*/	"unused0",
/*1*/	"EPERM",	/*Operation not permitted*/
/*2*/	"ENOENT",	/*No such file or directory*/
/*3*/	"ESRCH",	/*No such process*/
/*4*/	"EINTR",	/*Interrupted function call*/
/*5*/	"EIO",		/*Input/output error*/
/*6*/	"ENXIO",	/*No such device or address*/
/*7*/	"E2BIG",	/*Arg list too long*/
/*8*/	"ENOEXEC",	/*Exec format error*/
/*9*/	"EBADF",	/*Bad file descriptor*/
/*10*/	"ECHILD",	/*No child processes*/
/*11*/	"EDEADLK",	/*Resource deadlock avoided*/
/*12*/	"ENOMEM",	/*Cannot allocate memory*/
/*13*/	"EACCES",	/*Permission denied*/
/*14*/	"EFAULT",	/*Bad address*/
/*15*/	"ENOTBLK",	/*Not a block device*/
/*16*/	"EBUSY",	/*Resource busy*/
/*17*/	"EEXIST",	/*File exists*/
/*18*/	"EXDEV",	/*Improper link*/
/*19*/	"ENODEV",	/*Operation not supported by device*/
/*20*/	"ENOTDIR",	/*Not a directory*/
/*21*/	"EISDIR",	/*Is a directory*/
/*22*/	"EINVAL",	/*Invalid argument*/
/*23*/	"ENFILE",	/*Too many open files in system*/
/*24*/	"EMFILE",	/*Too many open files*/
/*25*/	"ENOTTY",	/*Inappropriate ioctl for device*/
/*26*/	"ETXTBSY",	/*Text file busy*/
/*27*/	"EFBIG",	/*File too large*/
/*28*/	"ENOSPC",	/*Device out of space*/
/*29*/	"ESPIPE",	/*Illegal seek*/
/*30*/	"EROFS",	/*Read-only file system*/
/*31*/	"EMLINK",	/*Too many links*/
/*32*/	"EPIPE",	/*Broken pipe*/
/*33*/	"EDOM",		/*Numerical argument out of domain*/
/*34*/	"ERANGE",	/*Numerical result out of range*/
/*35*/	"EAGAIN",	/*Resource temporarily unavailable*/
/*36*/	"EINPROGRESS",	/*Operation now in progress*/
/*37*/	"EALREADY",	/*Operation already in progress*/
/*38*/	"ENOTSOCK",	/*Socket operation on non-socket*/
/*39*/	"EDESTADDRREQ",	/*Destination address required*/
/*40*/	"EMSGSIZE",	/*Message too long*/
/*41*/	"EPROTOTYPE",	/*Protocol wrong type for socket*/
/*42*/	"ENOPROTOOPT",	/*Protocol not available*/
/*43*/	"EPROTONOSUPPORT",	/*Protocol not supported*/
/*44*/	"ESOCKTNOSUPPORT",	/*Socket type not supported*/
/*45*/	"EOPNOTSUPP",	/*Operation not supported*/
/*46*/	"EPFNOSUPPORT",	/*Protocol family not supported*/
/*47*/	"EAFNOSUPPORT",	/*Adr. family not supported by protocol family*/
/*48*/	"EADDRINUSE",	/*Address already in use*/
/*49*/	"EADDRNOTAVAIL",/*Cannot assign requested address*/
/*50*/	"ENETDOWN",	/*Network is down*/
/*51*/	"ENETUNREACH",	/*Network is unreachable*/
/*52*/	"ENETRESET",	/*Network dropped connection on reset*/
/*53*/	"ECONNABORTED",	/*Software caused connection abort*/
/*54*/	"ECONNRESET",	/*Connection reset by peer*/
/*55*/	"ENOBUFS",	/*No buffer space available*/
/*56*/	"EISCONN",	/*Socket is already connected*/
/*57*/	"ENOTCONN",	/*Socket is not connected*/
/*58*/	"ESHUTDOWN",	/*Cannot send after socket shutdown*/
/*59*/	"unused59",
/*60*/	"ETIMEDOUT",	/*Operation timed out*/
/*61*/	"ECONNREFUSED",	/*Connection refused*/
/*62*/	"ELOOP",	/*Too many levels of symbolic links*/
/*63*/	"ENAMETOOLONG",	/*File name too long*/
/*64*/	"EHOSTDOWN",	/*Host is down*/
/*65*/	"EHOSTUNREACH",	/*No route to host*/
/*66*/	"ENOTEMPTY",	/*Directory not empty*/
/*67*/	"EPROCLIM",	/*Too many processes*/
/*68*/	"EUSERS",	/*Too many users*/
/*69*/	"EDQUOT",	/*Disc quota exceeded*/
/*70*/	"ESTALE",	/*Stale NFS file handle*/
/*71*/	"unused71",
/*72*/	"EBADRPC",	/*RPC struct is bad*/
/*73*/	"ERPCMISMATCH",	/*RPC version wrong*/
/*74*/	"EPROGUNAVAIL",	/*RPC prog. not avail*/
/*75*/	"EPROGMISMATCH",/*Program version wrong*/
/*76*/	"EPROCUNAVAIL",	/*Bad procedure for program*/
/*77*/	"ENOLCK",	/*No locks available*/
/*78*/	"ENOSYS",	/*Function not implemented*/
/*79*/	"EFTYPE",	/*Inappropriate file type or format*/
/*80*/	"EAUTH",	/*Authentication error*/
/*81*/	"ENEEDAUTH",	/*Need authenticator*/
/*82*/	"EIDRM",	/*Identifier removed*/
/*83*/	"ENOMSG",	/*No message of desired type*/
/*84*/	"EOVERFLOW",	/*Value too large to be stored in data type*/
/*85*/	"ECANCELED",	/*Operation canceled*/
/*86*/	"EILSEQ",	/*Illegal byte sequence*/
};



const char *sys_siglist_short[32] = {
/*0*/	"undefined0",
/*1*/	"SIGHUP",	/*hangup*/
/*2*/	"SIGINT",	/*interrupt*/
/*3*/	"SIGQUIT",	/*quit*/
/*4*/	"SIGILL",	/*illegal instr.*/
/*5*/	"SIGTRAP",	/*trace trap*/
/*6*/	"SIGABRT / SIGIOT",	/*abort()/compatibility*/
/*7*/	"SIGEMT",	/*EMT instruction*/
/*8*/	"SIGFPE",	/*floating point exception*/
/*9*/	"SIGKILL",	/*kill*/
/*10*/	"SIGBUS",	/*bus error*/
/*11*/	"SIGSEGV",	/*segmentation violation*/
/*12*/	"SIGSYS",	/*non-existent system call invoked*/
/*13*/	"SIGPIPE",	/*write on a pipe with no one to read it*/
/*14*/	"SIGALRM",	/*alarm clock*/
/*15*/	"SIGTERM",	/*software termination signal from kill*/ 
/*16*/	"SIGURG",	/*urgent condition on IO channel*/
/*17*/	"SIGSTOP",	/*sendable stop signal not from tty*/
/*18*/	"SIGTSTP",	/*stop signal from tty*/
/*19*/	"SIGCONT",	/*continue a stopped process*/
/*20*/	"SIGCHLD",	/*to parent on child stop or exit*/
/*21*/	"SIGTTIN",	/*to readers pgrp upon background tty read*/
/*22*/	"SIGTTOU",	/*like TTIN if (tp->t_local&LTOSTOP)*/
/*23*/	"SIGIO",	/*input/output possible signal*/
/*24*/	"SIGXCPU",	/*exceeded CPU time limit*/
/*25*/	"SIGXFSZ",	/*exceeded file size limit*/
/*26*/	"SIGVTALRM",	/*virtual time alarm*/
/*27*/	"SIGPROF",	/*profiling time alarm*/
/*28*/	"SIGWINCH",	/*window size changes*/
/*29*/	"SIGINFO",	/*information request*/
/*30*/	"SIGUSR1",	/*user defined signal 1*/
/*31*/	"SIGUSR2",	/*user defined signal 2*/
};



#else								/*}{*/

#error syntax error - define SUNOS4, SOLARIS, LINUX, or FREEBSD !

#endif								/*}*/
#endif								/*}*/
#endif								/*}*/
#endif								/*}*/

/*}*/



/* ****************************************************************** */
/* ***** execution times *****************************************@@* */
/* ****************************************************************** */



static bool timeMessages = false;
static time_t timePrev = 0;



static void dbTime(void)
{
    time_t timeCur;

    if (! timeMessages)
	return;
    timeCur = time(NULL);
    if (timePrev == 0 || timePrev == timeCur)
	fprintf(db_file,"     ");
    else
	fprintf(db_file,"%+4d ",(int)(timeCur-timePrev));
    timePrev = timeCur;
}



/* ****************************************************************** */
/* ***** call count **********************************************@@* */
/* ****************************************************************** */



#define dbMax			128
#define dbCallCntMax		128



struct _callCnt {
    const char *fmt;
    int cnt;
};

#define dbctNone		0
#define dbctRel			1
#define dbctAbs			2

static struct _callCnt dbCallCnt[dbMax][dbCallCntMax];
static int dbCallCntTop[dbMax];
static int dbCountCalls = dbctNone;



static int dbUpdateCallCnt(
    int n,
    const char *fmt)
{
    int nn;
    int ii;
    int i;

    if (dbCountCalls == dbctNone)
	return -1;
    for (i=0; i<dbCallCntTop[n]; ++i)
	if (dbCallCnt[n][i].fmt == fmt)	/* cmp adrs only */
	    break;
    if (i >= dbCallCntMax) {
	return -1;
    } else if (i == dbCallCntTop[n]) {
	dbCallCnt[n][dbCallCntTop[n]].fmt = fmt;
	dbCallCnt[n][dbCallCntTop[n]].cnt = 0;
	++dbCallCntTop[n];
	if (dbCountCalls == dbctRel && dbCallCnt[n][i].cnt == 0) {
	    for (nn=0; nn<dbMax; ++nn)
		for (ii=0; ii<dbCallCntTop[nn]; ++ii)
		    dbCallCnt[nn][ii].cnt = 0;
	}
    }
    ++dbCallCnt[n][i].cnt;
    return dbCallCnt[n][i].cnt;
}



/* ****************************************************************** */
/* ***** stack trace *********************************************@@* */
/* ****************************************************************** */



#define db_parMax		32

static int dbTimeStamp;			/* cur logical time stamp */
static int dbIndentWd;			/* cur call depth */
static int dbLsTop;			/* cur history ring buf index */
static const char *db_name[dbMax];	/* set by db_function */
static unsigned char dbFlag[dbMax];	/* break/debug flags */

#define dbfIgnore		0
#define dbfShow			1

#define dbMaxIndent		64
#define dbMaxHistory		32
#define dbMaxType		4

#define lInd(l)		(((l)+dbLsTop) % dbMaxHistory)

struct _dbStackEntry {
    int time;
    short n;
    unsigned char c;
    unsigned char ind;
    const char *msg;
    int callCnt;
    int par[db_parMax];
};

static struct _dbStackEntry dbLast[dbMaxHistory];
static struct _dbStackEntry dbStack[dbMaxIndent];

static char dbTypeChar[dbMaxType] = {'(', '=', ')', '?'};

#define dbEntry			0
#define dbWrite			1
#define dbExit			2
#define dbCheck			3



static int dbSuspendCount;
static bool suspendQuiet     = false;
static bool ignoreSuspend    = false;
static bool quietOnFail      = false;
static bool stackTraceOnFail = false;
static int indentBlank       = 0;



bool db_is_on(int n) __attribute__ ((pure));
bool db_is_on(
    int n)
{
    if (0 <= n && n < dbMax)
	return (dbFlag[n] & dbfShow) != 0 /*&& dbSuspendCount == 0*/;
    else
	return false;
}



int db_indent(void)
{
    return dbIndentWd;
}



static void dbPrintIndent(
    int indent)
{
    int i;

    switch (indentBlank) {
    case 0:
	fprintf(db_file,"%*s",indent,"");
	break;
    case 1:
	for (i=0; i<indent; ++i)
	    fprintf(db_file,".");
	break;
    case 2:
	/* dont print any indentation */
	break;
    }
}



void db_stack_trace(
    const char *msg)
{
    int s;			/* cur call depth ("stack") */
    int l;			/* cur history index ("last") */
    int ts;			/* time stamp of s entry */
    int tl;			/* time stamp of l entry */
    int tP;			/* prev time stamp */
    int tC;			/* cur  time stamp */
    char origC;			/* 'S'=stack, 'H'=history */
    int origN;			/* cur number in S/H */
    struct _dbStackEntry *eC;	/* cur db entry */
    int indSkip;

    indSkip = 0;
    fprintf(db_file,"\n\nStack trace (%s) {\n",msg);
    if (false) {
	indSkip += 11;
	fprintf(db_file,"Time_Stamp ");
    }
    if (dbCountCalls == dbctAbs) {
	indSkip += 8;
	fprintf(db_file,"EvntCnt ");
    } else if (dbCountCalls == dbctRel) {
	indSkip += 8;
	fprintf(db_file,"EvCtRel ");
    }
    if (true) {
	indSkip += 5;
	fprintf(db_file,"Orig ");
    }
    fprintf(db_file,"Event\n");
    tP = 0;
    s  = 0;
    l  = 0;
    for (s=0,l=0; s<dbIndentWd+1 || l<dbMaxHistory; ) {
	ts = (s<dbIndentWd+1 ? dbStack[s].time       : MAXINT);
	tl = (l<dbMaxHistory ? dbLast[lInd(l)].time : MAXINT);
	if (ts < tl) {
	    tC = ts;
	    origC = 'S';
	    origN = s;
	    eC = &dbStack[s];
	    ++s;
	} else if (tl < ts) {
	    tC = tl;
	    eC = &dbLast[lInd(l)];
	    origC = 'H';
	    origN = l;
	    ++l;
	} else {
	    ++l;
	    continue;
	}
	if (eC->c != dbCheck || eC->n != -1) {
	    if (tP + 1 < tC) {
		fprintf(db_file,"%*s",(int)eC->ind+indSkip,"");
		//dbPrintIndent(eC->ind+indSkip);
		fprintf(db_file,"...(%d)...\n",tC-tP-1);
	    }
	    if (false)
		fprintf(db_file,"%10d ",tC);
	    if (dbCountCalls != dbctNone)
		fprintf(db_file,"%7d ",eC->callCnt);
	    if (true)
		fprintf(db_file,"%3d%c ",origN,origC);
	    dbPrintIndent((int)eC->ind);
	    fprintf(db_file,"%c%d ",dbTypeChar[eC->c],eC->n);
	    fprintf(db_file,eC->msg,
		    eC->par[ 0], eC->par[ 1], eC->par[ 2], eC->par[ 3],
		    eC->par[ 4], eC->par[ 5], eC->par[ 6], eC->par[ 7],
		    eC->par[ 8], eC->par[ 9], eC->par[10], eC->par[11],
		    eC->par[12], eC->par[13], eC->par[14], eC->par[15],
		    eC->par[16], eC->par[17], eC->par[18], eC->par[19],
		    eC->par[20], eC->par[21], eC->par[22], eC->par[23],
		    eC->par[24], eC->par[25], eC->par[26], eC->par[27],
		    eC->par[28], eC->par[29], eC->par[30], eC->par[31]);
	    fprintf(db_file,"\n");
	}
	tP = tC;
    }
    fprintf(db_file,"}\n\n");
}



    /*xxx
    fprintf(db_file,"\n\nRaw stack trace (%s) {\n",msg);
    for (s=0; s<dbMaxIndent; ++s)
	fprintf(db_file,"%c%6d %3d %c %3d %s\n",
					    s==dbIndentWd?'s':' ',
					    dbStack[s].time,
					    dbStack[s].n,
					    dbTypeChar[dbStack[s].c],
					    dbStack[s].ind,
					    dbStack[s].msg);
    fprintf(db_file,"\n");
    for (l=0; l<dbMaxHistory; ++l)
	fprintf(db_file,"%c%6d %3d %c %3d %s\n",
					    l==dbLsTop?'l':' ',
					    dbLast[l].time,
					    dbLast[l].n,
					    dbTypeChar[dbLast[l].c],
					    dbLast[l].ind,
					    dbLast[l].msg);
    fprintf(db_file,"}");
    xxx*/



/* ****************************************************************** */
/* ***** reporting values ****************************************@@* */
/* ****************************************************************** */



struct _dbRep {
    dbReportET *proc;
    const void *valAdr;
    const char *fmt;
};

#define dbRepMax		256

static struct _dbRep dbRepBuf[dbRepMax];
static int dbRepTop;



static inline int dbFindReport(
    dbReportET *proc,
    const void *valAdr,
    const char *fmt)
{
    int i;

    for (i=0; i<dbRepTop; ++i)
	if (   (dbRepBuf[i].valAdr == valAdr || valAdr == NULL)
	    && (dbRepBuf[i].proc   == proc   || proc   == NULL)
	    && (dbRepBuf[i].fmt    == fmt    || fmt    == NULL))
	    return i;
    return -1;
}



void dbAddReport(
    dbReportET *proc,
    const void *valAdr,
    const char *fmt)
{
    int const i = dbFindReport(proc,NULL,fmt);

    if (i >= 0) {
	if (valAdr == dbRepBuf[i].valAdr) {
	    fprintf(db_file,"dbAddReport(%p,%p,'%s') called twice\n",
				    proc,valAdr,fmt);
	} else {
	    fprintf(db_file,"dbAddReport(%p,%p<--%p,'%s') called twice\n",
				    proc,valAdr,dbRepBuf[i].valAdr,fmt);
	    dbRepBuf[i].valAdr = valAdr;
	}
    } else if (dbRepTop < dbRepMax) {
	dbRepBuf[dbRepTop].proc = proc;
	dbRepBuf[dbRepTop].valAdr = valAdr;
	dbRepBuf[dbRepTop].fmt = fmt;
	dbRepTop += 1;
    } else {
	fprintf(db_file,"dbAddReport(%p,%p,'%s') ovfl\n",proc,valAdr,fmt);
    }
}



void dbDelReport(
    dbReportET *proc,
    const void *valAdr,
    const char *fmt)
{
    int i;
    int j;

    for (i=0; i<dbRepTop; ++i)
	if (    dbRepBuf[i].valAdr == valAdr
	    && (dbRepBuf[i].proc   == proc   || proc == NULL)
	    && (dbRepBuf[i].fmt     == fmt   || fmt  == NULL)) {
	    for (j=i+1; j<dbRepTop; ++j)
		dbRepBuf[j-1] = dbRepBuf[j];
	    dbRepTop -= 1;
	    return;
	}
    fprintf(db_file,"dbDelReport(%p,%p,'%s') not found\n",proc,valAdr,fmt);
}



void dbReport(
    FILE *fd,
    const char *msg)
{
    int i;

    fprintf(fd,"{ dbReport");
    if (msg != NULL)
	fprintf(fd," (%s)",msg);
    fprintf(fd,":");
    for (i=0; i<dbRepTop; ++i) {
	fprintf(fd,"\n  ");
	(*dbRepBuf[i].proc)(fd,dbRepBuf[i].valAdr,dbRepBuf[i].fmt);
    }
    fprintf(fd,"\n}\n");
}



void dbReportChar(
    FILE *fd,
    const void *valAdr,
    const char *fmt)
{
    char const val = *(char*)(valAdr);
    fprintf(fd,fmt,val);
}

void dbReportShort(
    FILE *fd,
    const void *valAdr,
    const char *fmt)
{
    short const val = *(short*)(valAdr);
    fprintf(fd,fmt,val);
}

void dbReportInt(
    FILE *fd,
    const void *valAdr,
    const char *fmt)
{
    int const val = *(int*)(valAdr);
    fprintf(fd,fmt,val);
}

void dbReportLLong(
    FILE *fd,
    const void *valAdr,
    const char *fmt)
{
    llong const val = *(llong*)(valAdr);
    fprintf(fd,fmt,val);
}

void dbReportAdr(
    FILE *fd,
    const void *valAdr,
    const char *fmt)
{
    fprintf(fd,fmt,valAdr);
}


/* ****************************************************************** */
/* ***** assertions **********************************************@@* */
/* ****************************************************************** */



const char *progname;
int ret;
static void (*db_cleanup)(int);



/* catch recursive call of "check" in user defined "cleanup" */
static void cleanupRec(
    int cause)
{
    fprintf(db_file,"%s: endless recursion"
		    " check -> cleanup(%d) -> check -> ...\n",
		    progname,cause);
    fflush(db_file);
    exit(1);
}



static void callCleanup(
    int cause)
{
    void (*cleanupLocal)(int);

    if (db_cleanup != NULL) {
	cleanupLocal    = db_cleanup;	/* avoid endless recursion */
	db_cleanup      = cleanupRec;	/* if cleanup calls debugger */
	(*cleanupLocal)(cause);
	db_cleanup      = cleanupLocal;
    }
}



/* abort, take va_list */
static inline void VchkFail(int cause,const char *msg,va_list ap)
				__attribute__ ((noreturn));
static inline void VchkFail(
    int cause,
    const char *msg,
    va_list ap)
{
    int const errnoSave = errno;

    if (db_file == NULL)
	db_file = stderr;
    fprintf(db_file,"%s: error ",progname);
    if (cause != 0)
	fprintf(db_file,"(%d) ",cause);
    vfprintf(db_file,msg,ap);
    if (0 < errnoSave && errnoSave < sys_nerr)
	fprintf(db_file," (%s: %s)",sys_errlist_short[errnoSave],
				    strerror(errnoSave));
				    /*sys_errlist[errnoSave]);*/
    else if (ret != 0 || errnoSave != 0)
	fprintf(db_file," (r=%d,e=%d)",ret,errnoSave);
    fprintf(db_file,"\n");
    if (stackTraceOnFail)
	db_stack_trace("checkFail");
    if (! quietOnFail)
	callCleanup(cause);
    exit(1);
}



/* abort, take "..." */
void chkFail(int,const char*,...)
				__attribute__ ((noreturn))
				__attribute__ ((format (printf,2,3)));
void chkFail(
    int cause,
    const char *msg,
    ...)
{
    va_list ap;

    va_start(ap,msg);
    VchkFail(cause,msg,ap);
    // va_end(ap);
}



/* assert condition */
inline void chk(bool,int,const char*,...)
				__attribute__ ((format (printf,3,4)));
inline void chk(
    bool cond,
    int cause,
    const char *msg,
    ...)
{
    va_list ap;

    if (!cond) {
	va_start(ap,msg);
	VchkFail(cause,msg,ap);
	// va_end(ap);
    }
    ret   = 0;
    errno = 0;
}



inline void checkFail(const char*,...)
				__attribute__ ((noreturn))
				__attribute__ ((format (printf,1,2)));
inline void checkFail(
    const char *msg,
    ...)
{
    va_list ap;

    va_start(ap,msg);
    VchkFail(0,msg,ap);
    // va_end(ap);
}



/* assert condition */
inline void check(bool,const char*,...)
				__attribute__ ((format (printf,2,3)));
inline void check(
    bool cond,
    const char *msg,
    ...)
{
    va_list ap;

    if (!cond) {
	va_start(ap,msg);
	VchkFail(0,msg,ap);
	// va_end(ap);
    }
    ret   = 0;
    errno = 0;
}



void db_set_cleanup(
    void (*cl)(int))
{
    if (db_cleanup != NULL) {
	fprintf(db_file,"changing cleanup routine %8p -> %8p\n",
				    db_cleanup,cl);
    }
    db_cleanup = cl;
}



extern const char * const _end;

/* abort if stack has overflowed */
void db_check_stack(
    const char *msg)
{
    const char * const * const staticHighBound = &_end;
    const char * const * const stackLowBound   = &msg;
    if (stackLowBound < staticHighBound)
	checkFail(": Stack overflow at %s (stack lwb %p, static upb %p)",
					msg,stackLowBound,staticHighBound);
}



/* ****************************************************************** */
/* ***** prerequisite check **************************************@@* */
/* ****************************************************************** */



#define prereqMax		65536
#define prereqMarkChar		'\n'

static bool prereqOvfl;
static int prereqTop;
static uchar prereqBuf[prereqMax];

/*
 * Layout of prereqBuf[] after example call sequence:
 *	prerequisite(""      ,"a bb ccc d");
 *	prerequisite("bb ccc","e bb"      );
 *	prerequisite("ccc a", "f g h a e" );
 *                                                                    top
 *   0  1  2  3  4  5  6  7  8  9 10 11 12 13 14 15 16 17 18 19 20 21 22
 * +--+--+--+--+--+--+--+--+--+--+--+--+--+--+--+--+--+--+--+--+--+--+--+
 *  \n  a \0  b  b \0  c  c  c \0  d \0 \n  e \0 \n  f \0  g \0  h \0
 *  ^     ^        ^           ^        ^        ^
 *  |     |        |           |        |        |
 *  |     end-of-string indicator       |        |
 *  |                                   |        |
 *  "marker" (start-of-prerequisite()-call indicator,
 *            used to reconstruct prerequisite()-calls by prereqDump())
 */


/* succeed if str occurs in prereqBuf */
static bool prereqFind(const char *str) __attribute__ ((pure));
static bool prereqFind(
    const char *str)
{
    int D;

    for (D=0; D<prereqTop; D+=strlen(&prereqBuf[D])+1) {
	if (prereqBuf[D] == prereqMarkChar)
	    D += 1;
	if (strcmp(str,&prereqBuf[D]) == 0)
	    return true;
    }
    return false;
}



static void prereqMark(void)
{
    if (prereqTop < prereqMax) {
	prereqBuf[prereqTop] = prereqMarkChar;
	prereqTop += 1;
    } else {
	fprintf(db_file,"prerequisite overflow: cant write mark\n");
	/* dont set prereqOvfl here, since no information to identify */
	/* the prerequisite() call can yet be written */
    }
}



/* append str to prereqBuf */
static void prereqAppend(
    const char *str)
{
    int const lg1 = strlen(str) + 1;

    if (prereqTop + lg1 < prereqMax) {
	strcpy(&prereqBuf[prereqTop],str);
	prereqTop += lg1;
    } else if (! prereqOvfl) {
	fprintf(db_file,"prerequisite(...,%s ...) overflow\n",str);
	prereqOvfl = true;
    }
}



/* dump prereqBuf */
static void prereqDump(void)
{
    int D;
    int M;

    fprintf(db_file,"{ List of provided prerequisites:");
    M = 0;
    for (D=0; D<prereqTop; D+=strlen(&prereqBuf[D])+1) {
	if (prereqBuf[D] == prereqMarkChar) {
	    fprintf(db_file,"\n  %4d.",M);
	    M += 1;
	    D += 1;
	}
	fprintf(db_file," %s",&prereqBuf[D]);
    }
    fprintf(db_file,"\n}\n");
}



void prerequisite(
    const char *needs,
    const char *provides)
{
    bool allSatisfied;
    bool allNew;
    const char *tok;
    char buf[prereqMax];

    /* check needs are satisfied */
    allSatisfied = true;
    if (needs == NULL)
	needs = "";
    strcpy(buf,needs);
    tok = strtok(buf," \t\n\r");
    if (tok != NULL) {
	do {
	    if (prereqFind(tok)) {
		/* ok */
	    } else if (allSatisfied) {
		allSatisfied = false;
		fprintf(db_file,"prerequisite(\"%s\",\n",needs);
		fprintf(db_file,"\t     \"%s\")\n",provides);
		fprintf(db_file,"Unsatisfied needs: %s",tok);
	    } else {
		fprintf(db_file," %s",tok);
	    }
	    tok = strtok(NULL," \t\n\r");
	} while (tok != NULL);
	if (! allSatisfied) {
	    fprintf(db_file,"\n");
	    prereqDump();
	}
    }

    /* add all provided's to prereqBuf */
    allNew = true;
    if (provides == NULL)
	provides = "";
    strcpy(buf,provides);
    tok = strtok(buf," \t\n\r");
    if (tok != NULL) {
	prereqMark();
	do {
	    if (! prereqFind(tok)) {
		prereqAppend(tok);
	    } else if (allNew) {
		allNew = false;
		fprintf(db_file,"prerequisite(\"%s\",\"%s\")"
			       " provided multiply:\n %s",
			       needs,provides,tok);
	    } else {
		fprintf(db_file," %s",tok);
	    }
	    tok = strtok(NULL," \t\n\r");
	} while (tok != NULL);
	if (! allNew)
	    fprintf(db_file,"\n");
    }

    errno = 0;
    if (! allSatisfied && ! prereqOvfl)
	checkFail("in prerequisite");
}



/* ****************************************************************** */
/* ***** hex dump ************************************************@@* */
/* ****************************************************************** */



static void db_dump16(
    char prvAdr[16],
    uint ui,
    int f,
    int t)
{
    char curAdr[16];
    const uchar * const adr = (uchar*)ui;
    int j;
    int k;

    //fprintf(db_file,"%x%x ",f,t);
    sprintf(curAdr,"%08x",ui);
    for (k=0; k<8; ++k)
	if (curAdr[k] != prvAdr[k]) {
	    fprintf(db_file,"%s",&curAdr[k]);
	    break;
	} else {
	    fprintf(db_file,"·");
	}
    for (j=0; j<f; ++j)
	fprintf(db_file,"   ");
    for (j=f; j<t; ++j)
	fprintf(db_file," %02x",adr[j]);
    for (j=t; j<16; ++j)
	fprintf(db_file,"   ");
    fprintf(db_file," ");
    for (j=0; j<f; ++j)
	fprintf(db_file," ");
    for (j=f; j<t; ++j)
	fprintf(db_file,"%c",isprint(adr[j]) ? adr[j] : '·');
    for (j=t; j<16; ++j)
	fprintf(db_file," ");
    fprintf(db_file,"\n");
    memcpy(prvAdr,curAdr,16);
}



/*

_0__1__2__3__4__5__6__7__8__9__a__b__c__d__e__f
   _____BL_____
  /            \
BH..............Bxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx
xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx
xxxxxxxxxxxxxxxxxxxxxxxxxxxxE...................EH
                             \_______EL________/


 */
void db_dump(
    const void *adr,
    int lg,
    const char *msg)
{
    const uchar * const adrC   = (uchar*)adr;
    const uchar * const adrB   = (uchar*)(&adrC[ 0]);
    const uchar * const adrE   = (uchar*)(&adrC[lg]);
    uint          const uintB  = (uint)adrB;
    uint          const uintE  = (uint)adrE;
    uint          const uintBH = ((uintB +  0) & -16);
    uint          const uintEH = ((uintE + 15) & -16);
    uint          const uintBL = uintB  - uintBH;
    uint          const uintEL = uintEH - uintE;
    char adrName[16];
    uint i;

    fprintf(db_file,"{ db_dump %x...(%d)...%x (%s):\n",uintB,lg,uintE,msg);
    fprintf(db_file,"         ");
    fprintf(db_file,"_0__1__2__3 _4__5__6__7 _8__9__a__b _c__d__e__f");
    fprintf(db_file," 0___4___8___c___\n");
    sprintf(adrName,"        ");
    if (uintBH + 1 >= uintEH) {		/* only one line */
	db_dump16(adrName,uintBH,uintBL,16-uintEL);
    } else {				/* several lines */
	db_dump16(adrName,uintBH,uintBL,16);
	for (i=uintBH+16; i<uintEH-16; i+=16)
	    db_dump16(adrName,i,0,16);
	db_dump16(adrName,uintEH-16,0,16-uintEL);
    }
    fprintf(db_file,"\n}\n");
}



/* ****************************************************************** */
/* ***** memory watch ********************************************@@* */
/* ****************************************************************** */



#define maxWtLoc	65536
#define maxWtEnt	512

struct _wt {
	const void *loc;
	void *backup;
	size_t lgth;
	const char *msg;
};

static unsigned char wtLoc[maxWtLoc];
static struct _wt wtEnt[maxWtEnt];
static size_t topWtLoc;
static int topWtEnt;
static bool wtAll;
static bool wtStackTrace;
static bool wtMemAdr;



void db_watch(
    const void *loc,
    size_t lgth,
    const char *msg)
{
    int i;

    /* search watch entry */
    for (i=0; i<topWtEnt; ++i)
	if (wtEnt[i].loc == loc && wtEnt[i].lgth == lgth)
	    break;
    /* enter if no entry existed */
    if (i >= topWtEnt) {
	if (   i >= maxWtEnt
	    || topWtLoc + lgth > maxWtLoc) {
	    fprintf(db_file,"db_watch(%p,%d): tab ovfl\n",loc,lgth);
	    return;
	}
	wtEnt[i].loc    = loc;
	wtEnt[i].lgth   = lgth;
	wtEnt[i].backup = &wtLoc[topWtLoc];
	wtEnt[i].msg = msg;
	topWtEnt += 1;
	topWtLoc += lgth;
    }
    /* make contents backup */
    memcpy(wtEnt[i].backup,wtEnt[i].loc,wtEnt[i].lgth);
}



static void check_watch_list(void)
{
    int i;
    size_t j;
    bool first;

    first = true;
    for (i=0; i<topWtEnt; ++i) {
	const uchar * const backup = wtEnt[i].backup;
	const uchar * const loc    = wtEnt[i].loc;
	if (wtAll || memcmp(backup,loc,wtEnt[i].lgth) != 0) {
	    if (first) {
		if (wtStackTrace)
		    db_stack_trace("WATCH");
		first = false;
	    }
	    fprintf(db_file,"!WATCH\t");
	    if (wtMemAdr)
		fprintf(db_file,"%08x\t",(uint)loc);
	    fprintf(db_file,"%s",wtEnt[i].msg);
	    fprintf(db_file,"\n");
	    if (wtMemAdr) {
		fprintf(db_file,"!Adr:\t");
		for (j=0; j<wtEnt[i].lgth; ++j) {
		    uint const l = ((uint)(&loc[j]) & 0xff);
		    fprintf(db_file,"%02x",l);
		    if (l % 4 == 3)
			fprintf(db_file," ");
		    else
			fprintf(db_file,"_");
		}
		fprintf(db_file,"\n");
	    }
	    fprintf(db_file,"!Old:\t");
	    for (j=0; j<wtEnt[i].lgth; ++j)
		fprintf(db_file,"%02x ",backup[j]);
	    fprintf(db_file,"\n");
	    fprintf(db_file,"!Now:\t");
	    for (j=0; j<wtEnt[i].lgth; ++j) {
		if (loc[j] == backup[j])
		    fprintf(db_file,"   ");
		else
		    fprintf(db_file,"%02x ",loc[j]);
	    }
	    fprintf(db_file,"\n");
	    memcpy(wtEnt[i].backup,loc,wtEnt[i].lgth);
	}
    }
}



/* ****************************************************************** */
/* ***** debug ***************************************************@@* */
/* ****************************************************************** */



/* init debug */
void db_init(void)
{
    int i;

    db_file        = stderr;
    dbIndentWd     = 0;
    dbLsTop        = 0;
    topWtLoc       = 0;
    topWtEnt       = 0;
    wtAll          = false;
    wtStackTrace   = true;
    wtMemAdr       = false;
    db_cleanup     = NULL;
    dbSuspendCount = 0;
    suspendQuiet   = false;
    timeMessages   = false;
    for (i=0; i<dbMaxHistory; ++i) {
	dbLast[i].time = 0;
	dbLast[i].n    = -1;
	dbLast[i].c    = dbCheck;
	dbLast[i].ind  = 0;
	dbLast[i].msg  = "";
    }
    dbFlag[0] = 0x0f;
    db_name[0] = "DEBUG";
    for (i=1; i<dbMax; ++i) {
	dbFlag[i]       = dbfIgnore;
	db_name[i]      = "";
	dbCallCntTop[i] = 0;
    }
    dbStack[0].time    = 0;
    dbStack[0].n       = 0;
    dbStack[0].c       = dbEntry;
    dbStack[0].ind     = 0;
    dbStack[0].msg     = "DEBUG";
    dbStack[0].callCnt = 0;
    dbTimeStamp        = 0;
    errno              = 0;
    prereqTop          = 0;
    prereqOvfl         = false;
    timePrev           = time(NULL);
    dbRepTop           = 0;
}



void db_catch(
    unsigned int sigMask)
{
    int i;

    for (i=0; i<32; ++i)
	if ((1 << i) & sigMask)
	    signal(i,db_navigate);
}



void db_function(
    int n,
    const char *name)
{
    if (name == NULL)
	name = "(NULL)";
    if (n < 0 || n >= dbMax) {
	fprintf(db_file,"Error: db_function(%d,%s) illegal\n",n,name);
    } else if (db_name[n] == NULL || db_name[n][0] == '\0') {
	db_name[n] = name;
    } else if (db_name[n] != NULL && strcmp(db_name[n],name) == 0) {
	fprintf(db_file,"Warning: db_function(%d,%s) called again\n",
								n,name);
	db_name[n] = name;
    } else {
	fprintf(db_file,"Warning: db_function(%d,%s) overrides earlier "
			"db_function(%d,%s)\n",
			n,name,n,db_name[n]==NULL?"(NULL)":db_name[n]);
	db_name[n] = name;
    }
}



inline void db_suspend(void)
{
    if (! ignoreSuspend) {
	if (dbSuspendCount == 0 && ! suspendQuiet) {
	    dbTime();
	    fprintf(db_file,"Debug output suspended\n");
	}
	++dbSuspendCount;
    }
}



inline void db_resume(void)
{
    if (! ignoreSuspend) {
	--dbSuspendCount;
	if (dbSuspendCount == 0 && ! suspendQuiet) {
	    dbTime();
	    fprintf(db_file,"Debug output resumed\n");
	} else if (dbSuspendCount < 0) {
	    dbTime();
	    fprintf(db_file,"Warning: db_resume() called %d times"
			    " too often\n",-dbSuspendCount);
	}
    }
}



/* ****************************************************************** */
/* ***** instrumentation *****************************************@@* */
/* ****************************************************************** */



static void dbSave_rec(struct _dbStackEntry *,short,
			    unsigned char,const char*,int,va_list)
			    /*__attribute__ ((format * (printf,4,6)))*/;
static void dbSave_rec(
    struct _dbStackEntry *dst,
    short n,
    unsigned char c,
    const char *msg,
    int callCnt,
    va_list ap)
{
    int i;

    dst->time    = dbTimeStamp;
    dst->n       = n;
    dst->c       = c;
    dst->ind     = (uchar)dbIndentWd;
    dst->msg     = msg;
    dst->callCnt = callCnt;
    for (i=0; i<db_parMax; ++i)
	dst->par[i] = va_arg(ap,int);
}


#define dbColorMax		7

static bool dbColorizeIndent;
static const char * const dbColor[dbColorMax] = {
    "35;1",
    "31;1",
    "33;1",
    "32;1",
    "34;1",
    "36;1",
    "37;1",
};

/* print debug message */
static void db_print(int,unsigned char,const char*,int,va_list)
			    /*__attribute__ ((format (printf,3,5)))*/;
static void db_print(
    int n,
    unsigned char c,
    const char *msg,
    int callCnt,
    va_list ap)
{
    //va_list apCopy;

    if (dbSuspendCount > 0)
	return;
    if (n > 0) {
	//apCopy = ap;
	dbSave_rec(&dbLast[dbLsTop],n,c,msg,callCnt,ap/*Copy*/);
    }
    ++dbTimeStamp;
    if (++dbLsTop >= dbMaxHistory)
	dbLsTop = 0;
    if ((dbFlag[n] & dbfShow) != 0) {
	dbTime();
	if (dbCountCalls != dbctNone)
	    fprintf(db_file,"%3d ",callCnt);
	dbPrintIndent(dbIndentWd);
	if (dbColorizeIndent)
	    fprintf(db_file,"[%sm",dbColor[dbIndentWd%dbColorMax]);
	fprintf(db_file,"%c%d ",dbTypeChar[c],n);
	vfprintf(db_file,msg,ap);
	if (dbColorizeIndent)
	    fprintf(db_file,"");
	fprintf(db_file,"\n");
    }
}



/* begin procedure */
//void bg(int,const char*,...) __attribute__ ((format (printf,2,3)));
void bg(
    int n,
    const char *msg,
    ...)
{
    va_list ap;
    int callCnt;

    check_watch_list();
    callCnt = dbUpdateCallCnt(n,msg);
    if (++dbIndentWd >= dbMaxIndent)
	dbIndentWd = 0;
    va_start(ap,msg);
    dbSave_rec(&dbStack[dbIndentWd],n,dbEntry,msg,callCnt,ap);
    va_end(ap);
    va_start(ap,msg);
    db_print(n,dbEntry,msg,callCnt,ap);
    va_end(ap);
}



/* write msg */
//void wr(int,const char*,...) __attribute__ ((format (printf,2,3)));
void wr(
    int n,
    const char *msg,
    ...)
{
    va_list ap;
    int callCnt;

    check_watch_list();
    callCnt = dbUpdateCallCnt(n,msg);
    va_start(ap,msg);
    db_print(n,dbWrite,msg,callCnt,ap);
    va_end(ap);
}



/* end procedure */
//int en(int,const char*,...) __attribute__ ((format (printf,2,3)));
int en(
    int n,
    const char *msg,
    ...)
{
    va_list ap;
    int p0;
    int callCnt;

    check_watch_list();
    callCnt = dbUpdateCallCnt(n,msg);
    va_start(ap,msg);
    db_print(n,dbExit,msg,callCnt,ap);
    va_end(ap);
    if (--dbIndentWd < 0)
	dbIndentWd = dbMaxIndent - 1;
    va_start(ap,msg);
    p0 = va_arg(ap,int);
    va_end(ap);
    return p0;
}



/* call break point */
//void bk(int,const char*,...) __attribute__ ((format (printf,2,3)));
void bk(
    int n,
    const char *msg,
    ...)
{
    va_list ap;

    check_watch_list();
    if (0 <= n && n < 128) {
	dbFlag[n] |= dbfShow;
	fprintf(db_file,"Break point %3d '%s'\n",n,db_name[n]);
	va_start(ap,msg);
	wr(n,msg,ap);	/* FIXME need vwr here */
	va_end(ap);
    } else {
	fprintf(db_file,"Break point %d (out of range)\n",n);
    }
    db_navigate(-n);
}



/* ****************************************************************** */
/* ***** options *************************************************@@* */
/* ****************************************************************** */



static void db_printHelp(
    FILE *fd)
{
    fprintf(fd,
"{ Debug:\n"
"  syntax recognized by db_option:\n"
"     CMDS   ::= CMD | CMDS,CMD\n"
"     CMD    ::= [+|-]RANGE | /SPECIALCMD\n"
"     RANGE  ::= ALL | SINGLE | FROM : TO | FROM : STEP : TO\n"
"     ALL    ::= EMPTY\n"
"     SPECIALCMD  ::= c | C | e | E | i | s | S | t | ?\n"
"\n"
"  examples:\n"
"     '+ 3'		sets debug flag 3\n"
"     '-4:6'		clears flags 4, 5, and 6\n"
"     '7:2:13'	toggles flags 7, 9, 11, and 13\n"
"     '+'		sets all debug flags (i.e. 0, ..., 127)\n"
"     '/c'		enable abs call counting\n"
"     '/C'		enable rel call counting\n"
"     '/e'		don't call user cleanup after failing check()\n"
"     '/E'		print stack trace after failing check()\n"
"     '/f'		list db_function() names\n"
"     '/i'		togle indentation char (' ' / '.')\n"
"     '/I'		colorize by indentation\n"
"     '/S'		ignore db_suspend() calls\n"
"     '/s'		toggle suppression of suspend/resume msgs\n"
"     '/t'		toggle timing of debug messages\n"
"     '/w'		suppress stack trace in watch message\n"
"     '/W'		show memory adress in watch message\n"
"     '/?'		print help and exit hosting program\n"
"\n"
"  interactive commands recognized when in break mode:\n"
"     Q	quit     program execution\n"
"     c	continue program execution\n"
"     s	print stack trace\n"
"     h	print help information\n"
"     u	call user cleanup routine\n"
"  all options from db_option can be given interactively\n"
"}\n"
    );
}


/*
fprintf(db_file,"Illegal specifier '%c' - valid:\n"
		"\t'd' = debug\n"
		"\t'b' = break\n"
		"\t'(' = entry\n"
		"\t'=' = write\n"
		"\t')' = exit\n"
		"\t'?' = check\n",opt[i]);
*/


#define dboUnspecified		0
#define dboOn			1
#define dboOff			2



static int dboCol;
static const char *dboOpt;
static bool dboErrorOccurred;



static void dboError(
    const char *msg,
    ...)
{
    va_list ap;

    fprintf(db_file,"db_option('%s') error column %d at '%s':\n",
				    dboOpt,dboCol,&dboOpt[dboCol]);
    va_start(ap,msg);
    vfprintf(db_file,msg,ap);
    va_end(ap);
    fprintf(db_file,"\n");
    dboErrorOccurred = true;
}



/* scan argv debug option */
/* syntax: */
/*   { [ + | - ] Num [ [ : Step ] : Num ] , }*   */
void db_option(
    const char *opt)
{
    int j;
    int fromStepTo[3];
    int from;
    int step;
    int to;
    int num;
    int colonCnt;
    bool validNum;
    bool digitEntered;
    bool specialMode;
    bool specialChar;
    int onOff;

    if (opt == NULL) {
	fprintf(db_file,"db_option(NULL) ignored\n");
	return;
    }
    dboOpt = opt;
    dboErrorOccurred = false;
    onOff = dboUnspecified;
    validNum = false;
    num = 0;
    colonCnt = 0;
    specialMode = false;
    for (dboCol=0; true; ++dboCol) {
	digitEntered = false;
	specialChar = false;
	switch (opt[dboCol]) {
	case '/':
	    if (specialMode) {
		dboError("illegal '/'");
	    } else {
		specialMode = true;
		specialChar = true;
	    }
	    break;
	case 'c':
	    specialChar = true;
	    dbCountCalls = dbctRel;
	    break;
	case 'C':
	    specialChar = true;
	    dbCountCalls = dbctAbs;
	    break;
	case 'e':
	    specialChar = true;
	    quietOnFail = ! quietOnFail;
	    break;
	case 'E':
	    specialChar = true;
	    stackTraceOnFail = ! stackTraceOnFail;
	    break;
	case 'f':
	    specialChar = true;
	    for (j=0; j<dbMax; ++j)
		if (db_name[j] != NULL && db_name[j][0] != '\0') {
		    fprintf(stderr,"\tdb_function(%3d",j);
		    fprintf(stderr,",%s);\n",db_name[j]);
		}
	    break;
	case 'i':
	    specialChar = true;
	    indentBlank = (indentBlank + 1) % 3;
	    break;
	case 'I':
	    specialChar = true;
	    dbColorizeIndent = !dbColorizeIndent;
	    break;
	case 's':
	    specialChar = true;
	    suspendQuiet = ! suspendQuiet;
	    break;
	case 'S':
	    specialChar = true;
	    ignoreSuspend = ! ignoreSuspend;
	    break;
	case 't':
	    specialChar = true;
	    timeMessages = ! timeMessages;
	    break;
	case 'w':
	    specialChar = true;
	    wtStackTrace = ! wtStackTrace;
	    break;
	case 'W':
	    specialChar = true;
	    wtMemAdr = ! wtMemAdr;
	    break;
	case '?':
	    db_printHelp(db_file);
	    fprintf(db_file,"Host program terminated by debugger\n");
	    exit(1);
	    break;
	case '+':
	    if (onOff != dboUnspecified || colonCnt > 0 || validNum)
		dboError("illegal '+'");
	    else
		onOff = dboOn;
	    break;
	case '-':
	    if (onOff != dboUnspecified || colonCnt > 0 || validNum)
		dboError("illegal '-'");
	    else
		onOff = dboOff;
	    break;
	case '0': case '1': case '2': case '3': case '4':
	case '5': case '6': case '7': case '8': case '9':
	    if (! validNum)
		num = 0;
	    num = num * 10 + (int)(opt[dboCol] - '0');
	    validNum = true;
	    digitEntered = true;
	    break;
	case ':':
	    if (colonCnt >= 2)
		dboError("too many ':'");
	    else
		fromStepTo[colonCnt++] = (validNum ? num : -9);
	    break;
	case ',':
	    specialMode = false;
	    /*FALLTHROUGH*/
	case '\0':
	    if (specialMode)
		return;
	    if (! validNum)
		;
	    else if (colonCnt < 3)
		fromStepTo[colonCnt++] = num;
	    else
		dboError("too many numbers");
	    switch (colonCnt) {
	    case 0:
		if (onOff == dboUnspecified) {	/* NONE */
		    from = 1;
		    step = 1;
		    to   = 0;
		} else {			/* ALL */
		    from = 1;
		    step = 1;
		    to   = dbMax;
		}
		break;
	    case 1:				/* Num */
		from = fromStepTo[0];
		step = 1;
		to   = from + 1;
		break;
	    case 2:				/* From : To */
		from = fromStepTo[0];
		step = 1;
		to   = fromStepTo[1] + 1;
		break;
	    case 3:				/* From : Step : To */
		from = fromStepTo[0];
		step = fromStepTo[1];
		to   = fromStepTo[2] + 1;
		break;
	    default:
		dboError("(internal:) illegal colonCnt %d",colonCnt);
		return;
	    }
	    if (from < 0)
		from = 1;
	    if (step < 0)
		step = 1;
	    if (to < 0)
		to = dbMax;
	    /*if (false)
		fprintf(db_file,"onOff=%d fromStepTo=%d:%d:%d"
			" from=%d step=%d to=%d colonCnt=%d\n",
			onOff,fromStepTo[0],fromStepTo[1],fromStepTo[2],
			from,step,to,colonCnt);*/
	    if (from < 0 || from >= dbMax)
		dboError("illegal start %d",from);
	    else if (to > dbMax)
		dboError("illegal end %d",to);
	    else if (from > to && colonCnt != 0)
		dboError("start %d > end %d",from,to);
	    else if (step <= 0)
		dboError("illegal step %d",step);
	    else
		for (j=from; j<to; j+=step) {
		    if (j == 0)
			wr(0,"debug   0 cant be changed");
		    else if (onOff == dboOn)
			dbFlag[j] |=   dbfShow;
		    else if (onOff == dboOff)
			dbFlag[j] &= ~ dbfShow;
		    else
			dbFlag[j] ^=   dbfShow;
		    if (db_name[j][0] != '\0')
			wr(0,"debug %3d %s '%s'",
				j,
				(dbFlag[j] & dbfShow) != 0 ? "on " : "off",
				db_name[j]);
		}
	    if (opt[dboCol] == '\0')
		return;
	    onOff = dboUnspecified;
	    validNum = false;
	    colonCnt = 0;
	    break;
	case ' ':
	case '\t':
	    break;
	default:
	    dboError("illegal character '%c'",opt[dboCol]);
	    break;
	}
	if (specialChar && ! specialMode)
	    dboError("missing '/'");
	else if (! specialChar && specialMode)
	    dboError("illegal after '/'");
	if (dboErrorOccurred)
	    return;
	else if (! digitEntered)
	    validNum = false;
    }
}



/* ****************************************************************** */
/* ***** navigation **********************************************@@* */
/* ****************************************************************** */



void db_navigate(
    int n)
{
    int cmd;
    int argTop;
    bool in_quotes;
    char arg[1024];

    if (0 <= n && n < 32) {
	if (n != 0) {
	    fprintf(db_file,"\n\nSignal %d (%s) %s\n",
				n,sys_siglist_short[n],sys_siglist[n]);
	    if (n != SIGINT)
		signal(n,db_navigate);
	}
    }
    fprintf(db_file,"\ndb> ");
    strcpy(arg,"        ");
    in_quotes = false;
    argTop = 8;
    while (true) {
	cmd = getchar();
	if (! in_quotes) {
	    switch (cmd) {
	    case '\n':
		if (argTop > 8) {
		    arg[argTop] = '\0';
		    if (strchr(&arg[8],':') == NULL && n < 0)
			sprintf(&arg[argTop],":%d",-n);
		    fprintf(db_file,"'%s'\n",&arg[0]);
		    db_option(&arg[8]);
		    argTop = 8;
		}
		fprintf(db_file,"db> ");
		break;
	    case '\t':
	    case ' ':
		break;
	    case EOF:
	    case 'Q':
		fprintf(db_file,"Interactive quit\n");
		exit(1);
		break;
	    case 'A':
		fprintf(db_file,"Interactive abort\n");
		signal(SIGABRT,SIG_DFL);
		abort();
		break;
	    case 'c':
		if (n == SIGINT)
		    signal(n,db_navigate);
		return;
	    case 's':
		db_stack_trace("Interactive");
		break;
	    case 'u':
		if (db_cleanup == NULL) {
		    fprintf(db_file,"No user cleanup routine set\n");
		} else if (db_cleanup == cleanupRec) {
		    fprintf(db_file,"User cleanup routine had error\n");
		} else {
		    fprintf(db_file,"Calling user cleanup routine {\n");
		    callCleanup(0);
		    fprintf(db_file,"}\n");
		}
		break;
	    case '\'':
		in_quotes = true;
		break;
	    case 'h':
		db_printHelp(db_file);
		break;
	    case '0': case '1': case '2': case '3': case '4':
	    case '5': case '6': case '7': case '8': case '9':
	    case '(': case '=': case ')': case '?': case ':':
	    case '*': case '+': case '-': case 'b': case 'd':
		arg[argTop++] = (char)cmd;
		break;
	    default:
		fprintf(db_file,"Illegal command '%c' - "
				"type 'h' for help\n",cmd);
		break;
	    }
	} else if (cmd == '\'') {
	    arg[argTop] = '\0';
	    in_quotes = false;
	} else {
	    arg[argTop++] = (char)cmd;
	}
    }
}




==> anc/TopDownC/Debug/debug.h <==
#ifndef debug_h
#define debug_h

#ifdef __cplusplus
extern "C" {
#endif

#include <stdlib.h>		/* uint */
#include "typeAbbrevs.h"



extern const char *progname;
extern int ret;

#ifndef errno
extern int errno;
#endif



extern void db_init(void);
extern void db_function(int,const char*); 
extern void db_option(const char*); 
extern bool db_is_on(int);
extern void db_stack_trace(const char*); 
extern void db_watch(const void*,size_t,const char*); 
extern void db_set_cleanup(void(int));
extern void db_suspend(void);
extern void db_resume(void);
extern void db_catch(uint);
extern int db_indent(void);
extern void bg(int,const char*,...)
                                __attribute__ ((format (printf,2,3)));
extern void wr(int,const char*,...)
                                __attribute__ ((format (printf,2,3)));
extern int  en(int,const char*,...)
                                __attribute__ ((format (printf,2,3)));
extern inline void check(bool,const char*,...)
                                __attribute__ ((format (printf,2,3)));
extern void checkFail(const char*,...)
                                __attribute__ ((noreturn))
                                __attribute__ ((format (printf,1,2)));
extern inline void chk(bool,int,const char*,...)
                                __attribute__ ((format (printf,3,4)));
extern void chkFail(int,const char*,...)
                                __attribute__ ((noreturn))
                                __attribute__ ((format (printf,2,3)));
extern void prerequisite(const char*,const char*);
extern void db_dump(const void*,int,const char*);
extern void db_check_stack(const char*);

typedef void dbReportET(FILE*,const void*,const char*);

extern void dbAddReport(dbReportET*,const void*,const char*);
extern void dbDelReport(dbReportET*,const void*,const char*);
extern void dbReport(FILE*,const char*);
extern void dbReportChar(FILE*,const void*,const char*);
extern void dbReportShort(FILE*,const void*,const char*);
extern void dbReportInt(FILE*,const void*,const char*);
extern void dbReportLLong(FILE*,const void*,const char*);
extern void dbReportAdr(FILE*,const void*,const char*);



/* use stringlib.c tmpString() instead of db_buf_space(), etc. */


#ifdef __cplusplus
}
#endif

#endif


==> anc/TopDownC/Debug/debug0.c <==

/*
 * provide trivial implementations for user-level debugging functions
 *
 * 30.11.04 jb
 */


/* Enable support for large (>=2GB) files.      */
/* See feature_test_macros(7), fseeko(3).       */
#define _FILE_OFFSET_BITS               64


#include <stdio.h>
#include <stdlib.h>
#include <stdarg.h>



#define bool		int
#define false		0
#define true		1



FILE *db_file;



/* ****************************************************************** */
/* ***** error codes *********************************************@@* */
/* ****************************************************************** */



/*{*/

#ifdef SUNOS4							/*{*/

extern int errno;

#else								/*}{*/
#ifdef SOLARIS							/*{*/

extern int errno;

#else								/*}{*/
#ifdef LINUX							/*{*/

#ifdef HOSTlemming						/*{*/

#else								/*}{*/
#ifdef HOSTtora							/*{*/

#else								/*}{*/
#ifdef HOSTfaultier						/*{*/

#else								/*}{*/
extern int errno;
#endif								/*}*/
#endif								/*}*/
#endif								/*}*/

#if (defined(ALPHA) || defined(SPARC))				/*{*/

#else								/*}{*/
#if (defined(I386) || defined(PPC))				/*{*/

#else								/*}{*/
#if (defined(MIPS))						/*{*/

#else								/*}{*/

#error syntax error - define ALPHA, SPARC, I386, PPC, or MIPS!

#endif								/*}*/
#endif								/*}*/
#endif								/*}*/

#else								/*}{*/
#ifdef FREEBSD							/*{*/

extern int errno;

#else								/*}{*/

#error syntax error - define SUNOS4, SOLARIS, LINUX, or FREEBSD !

#endif								/*}*/
#endif								/*}*/
#endif								/*}*/
#endif								/*}*/

/*}*/



/* ****************************************************************** */
/* ***** assertions **********************************************@@* */
/* ****************************************************************** */



const char *progname = "(progname_not_initialized)";
int ret = 0;



/* abort, take va_list */
static void VcheckFail(
    const char *msg,
    va_list ap)
{
    char buf[1024];

    vsprintf(buf,msg,ap);
    fprintf(stderr,"%s: error %s (r=%d)\n",
				progname,
				buf,
				ret);
    exit(1);
}



/* abort, take ... */
void checkFail(
    const char *msg,
    ...)
{
    va_list ap;

    va_start(ap,msg);
    VcheckFail(msg,ap);
    va_end(ap);
}



/* assert condition */
void check(
    bool cond,
    const char *msg,
    ...)
{
    va_list ap;

    if (!cond) {
	va_start(ap,msg);
	VcheckFail(msg,ap);
	va_end(ap);
    }
    ret   = 0;
}



void db_set_cleanup(
    void (*cl)(void))
{
}



/* ****************************************************************** */
/* ***** prerequisite check **************************************@@* */
/* ****************************************************************** */



void prerequisite(
    const char *needs,
    const char *provides)
{
}



/* ****************************************************************** */
/* ***** stack trace *********************************************@@* */
/* ****************************************************************** */



bool db_is_on(
    int n)
{
    return false;
}



int db_indent(void)
{
    return 0;
}



void db_stack_trace(
    const char *msg)
{
}



/* ****************************************************************** */
/* ***** memory watch ********************************************@@* */
/* ****************************************************************** */



void db_watch(
    unsigned char *loc,
    int lgth,
    const char *format)
{
}



/* ****************************************************************** */
/* ***** debug ***************************************************@@* */
/* ****************************************************************** */



/* init debug */
void db_init(void)
{
    db_file = stderr;	/* unused here anyway, */
			/* but host program might access */
}



void db_catch(
    unsigned int sig_mask)
{
}



void db_function(
    int n,
    const char *name)
{
}



void db_suspend(void)
{
}



void db_resume(void)
{
}



/* ****************************************************************** */
/* ***** instrumentation *****************************************@@* */
/* ****************************************************************** */



/* begin procedure */
void bg(
    int n,
    const char *msg,
    ...)
{
}



/* write msg */
void wr(
    int n,
    const char *msg,
    ...)
{
}



/* end procedure */
int en(
    int n,
    const char *msg,
    ...)
{
    int p0;
    va_list ap;

    va_start(ap,msg);
    p0 = va_arg(ap,int);
    va_end(ap);
    return p0;
}



/* call break point */
void bk(
    int n,
    const char *msg,
    ...)
{
}



/* ****************************************************************** */
/* ***** options *************************************************@@* */
/* ****************************************************************** */



/* scan argv debug option */
void db_option(
    const char *opt)
{
}



/* ****************************************************************** */
/* ***** navigation **********************************************@@* */
/* ****************************************************************** */



void db_navigate(
    int n)
{
}




==> anc/TopDownC/Debug/typeAbbrevs.h <==
#ifndef typeAbbrevs_h
#define typeAbbrevs_h

#ifdef _cplusplus
extern "C" {
#endif


#include <stdlib.h>	/* needed for ulong, uint, ushort */



#ifndef cfrTypecheck
#define abstypedef	typedef
#endif



typedef unsigned char      uchar;
//typedef unsigned short int     ushort;
typedef unsigned long long int ullong;
typedef long long int llong;

#ifndef __cplusplus
abstypedef int bool;
#define true		((bool)1)
#define false		((bool)0)
#endif



#ifdef _cplusplus
}
#endif

#endif


==> anc/TopDownC/Demo/RUN <==
f="$1"
shift
echo time ../auo -in parse "$f" -showMinTerms 1 100 -showProgress "$@" '2>'"$f".log
     time ../auo -in parse "$f" -showMinTerms 1 100 -showProgress "$@"   2>"$f".log



==> anc/TopDownC/Demo/exm_7segment <==

% example call:
%
% RUN exm_7segment -showMinTerms 1 1 -annEnum
% -showSortedGrm		// 6 MBytes = 70kLines output



% A digital circuit is synthesized to convert 4 bit binary numbers to
% signals of a 7-segment display.
% This task is usually accomplished with more particular, and more
% efficient, methods, like the Quine-McCluskey procedure.



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% input grammar %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% This is a regular tree grammar of propositional-logic expressions
% evaluating to 0 ("false") and 1 ("true"). No variables are allowed here;
% we have the constant "c0" and "c1", denoting falsity and truth,
% respectively.

 0 ::= c0
     !  not(1)
     !  and(0,0) !  and(0,1) !  and(1,0)
     !   or(0,0)
%    ! nand(1,1)
%    !  nor(0,1) !  nor(1,0) !  nor(1,1)
%    !  xor(0,0) !  xor(1,1)
%    ! nxor(0,1) ! nxor(1,0)
     .

 1 ::= c1
     !  not(0)
     !  and(1,1)
     !   or(0,1) !   or(1,0) !   or(1,1)
%    ! nand(0,0) ! nand(0,1) ! nand(1,0)
%    !  nor(0,0)
%    !  xor(0,1) !  xor(1,0)
%    ! nxor(0,0) ! nxor(1,1)
     .



|

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% substitutions %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% We provide 10 different substitutions, corresponding to the digits
% "0" to "9".
% We have 4 variables, "v1", "v2", "v4", "v8",
% corresponding to the input signals encoding the 4-bit number to be
% displayed.
% Each substitution assigns the appropriate bit values to these
% variables.

 { v8 = 0, v4 = 0, v2 = 0, v1 = 0 }
 { v8 = 0, v4 = 0, v2 = 0, v1 = 1 }
 { v8 = 0, v4 = 0, v2 = 1, v1 = 0 }
 { v8 = 0, v4 = 0, v2 = 1, v1 = 1 }
 { v8 = 0, v4 = 1, v2 = 0, v1 = 0 }
 { v8 = 0, v4 = 1, v2 = 0, v1 = 1 }
 { v8 = 0, v4 = 1, v2 = 1, v1 = 0 }
 { v8 = 0, v4 = 1, v2 = 1, v1 = 1 }
 { v8 = 1, v4 = 0, v2 = 0, v1 = 0 }
 { v8 = 1, v4 = 0, v2 = 0, v1 = 1 }
%{ v8 = 1, v4 = 0, v2 = 1, v1 = 0 }
%{ v8 = 1, v4 = 0, v2 = 1, v1 = 1 }
%{ v8 = 1, v4 = 1, v2 = 0, v1 = 0 }
%{ v8 = 1, v4 = 1, v2 = 0, v1 = 1 }
%{ v8 = 1, v4 = 1, v2 = 1, v1 = 0 }
%{ v8 = 1, v4 = 1, v2 = 1, v1 = 1 }



|

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% goal nonterminals %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% We have 7 different goals, one for each segment of the display.

%  _       _   _       _   _   _   _   _   _       _       _   _
% | |   |  _|  _| |_| |_  |_    | |_| |_| |_| |_  |    _| |_  |_
% |_|   | |_   _|   |  _| |_|   | |_|  _| | | |_| |_  |_| |_  |

% top
   1   0   1   1   0   1   1   1   1   1
%					   1   0   1   0   1   1
,

% upper left
   1   0   0   0   1   1   1   0   1   1
%					   1   1   1   0   1   1
,

% upper right
   1   1   1   1   1   0   0   1   1   1
%					   1   0   0   1   0   0
,

% middle
   0   0   1   1   1   1   1   0   1   1
%					   1   1   0   1   1   1
,

% lower left
   1   0   1   0   0   0   1   0   1   0
%					   1   1   1   1   1   1
,

% lower right
   1   1   0   1   1   1   1   1   1   1
%					   1   1   0   1   0   0
,

% bottom
   1   0   1   1   0   1   1   0   1   1
%					   0   1   1   1   1   0



|

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% weight functions %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% We give a weight function for each function and constant
% occurring in our example. 
% For example, the line "c size1" assigns weight function "size1"
% to all functions starting with "c", 
% i.e. to the constants "c0" and "c1".
% For the definition of "size1", see file "UserWgf.c".
% Different costs of e.g. "not" and "and" gate hardware could easily be
% reflected by appropriate assignment of different weight functions.

not	size3
and	size3
or	size3
nand	size3
nor	size3
xor	size3
nxor	size3
c	size1
v	size1



==> anc/TopDownC/Demo/exm_tr2_leq <==

% RUN exm_tr2_leq

% leq example from TR 2/2004, Sect.4.1:

% given the facts
% 0 <= 0
% 0 <= 1
% infer possible definitions for (<=)

% input grammar:
% (we use '<' to denote '<=' since '=' is not allowed in optr symbols)

N0  ::= 0             ! +(N0,N0)            ! *(N0,Nt) ! *(Nt,N0).
N1  ::=     1 ! s(N0) ! +(N0,N1) ! +(N1,N0) ! *(N1,N1).
Nt  ::= 0 ! 1 ! s(Nt) ! +(Nt,Nt)            ! *(Nt,Nt).
N00 ::= <(N0,N0).
N01 ::= <(N0,N1).

|

% universal substitutions (computed manually):

{ v00=N0!Nt, v01=N0!Nt, v10=N1!Nt, v11=N1!Nt }
{ v00=N0!Nt, v01=N1!Nt, v10=N0!Nt, v11=N1!Nt }

|

% goal:

N00 N01

|

% weight functions:

s       height1
+       height1
*       height1
<	height1

% encourage variables by low weight:
v	height1

% punish constants by high weight:
0       height9
1       height9



==> anc/TopDownC/Demo/exm_tut <==

% example call:
%
% RUN exm_tut -grm arith max 3 op '+ *' -showInpGrm -showMinTerms 0 99



% Function synthesis from input/output examples:
% Given the operators "+" and "*" and the constants "0" to "3",
% build an expression for a function "f" such that f(0)=1 and f(1)=3.



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% input grammar %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% The input grammar is automatically generated 
% due to the command line options "-grm arith ...".
% It is shown in the file "exm_tut.log" due to the option "-showInpGrm".



% |

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% substitutions %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% We have one variable, called "v", for the argument of the function "f".
% We have one substitution per input/output example.
% v has the value "n0" (the grammar non-terminal symbol corresponding
% to "0"), and "n1" in the first and second example, respectively.

{ v = n0 }
{ v = n1 }



|

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% goal nonterminals %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Here we give the output values, one per example.

n1 n3



|

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% weight functions %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% We assign a weight function to each function and constant occurring
% in our grammar.

+	size3
*	size3
0	size1
1	size1
2	size1
3	size1
v	size1



% Found terms (see "exm_tut.log") are e.g.:
% "+(v,+(v,1))" and "+(1,*(2,v))".
% In more convenient infix form (not supported by our implementation(,
% they read "v+(v+1)" and "1+2*v", repectively.
% Each of them maps 0 to 1, and 1 to 3, as required.



==> anc/TopDownC/Demo/lem_cube <==

% RUN lem_cube

% cube rotation operations
% see file "seq_cube_1" for explanations



s12 ::= 12 ! dn(s51) ! rg(s32) ! lf(s42) ! up(s26) ! cc(s14) ! cl(s13).
s13 ::= 13 ! dn(s41) ! rg(s53) ! lf(s23) ! up(s36) ! cc(s12) ! cl(s15).
s14 ::= 14 ! dn(s31) ! rg(s24) ! lf(s54) ! up(s46) ! cc(s15) ! cl(s12).
s15 ::= 15 ! dn(s21) ! rg(s45) ! lf(s35) ! up(s56) ! cc(s13) ! cl(s14).
s21 ::= 21 ! dn(s62) ! rg(s41) ! lf(s31) ! up(s15) ! cc(s23) ! cl(s24).
s23 ::= 23 ! dn(s42) ! rg(s13) ! lf(s63) ! up(s35) ! cc(s26) ! cl(s21).
s24 ::= 24 ! dn(s32) ! rg(s64) ! lf(s14) ! up(s45) ! cc(s21) ! cl(s26).
s26 ::= 26 ! dn(s12) ! rg(s36) ! lf(s46) ! up(s65) ! cc(s24) ! cl(s23).
s31 ::= 31 ! dn(s63) ! rg(s21) ! lf(s51) ! up(s14) ! cc(s35) ! cl(s32).
s32 ::= 32 ! dn(s53) ! rg(s62) ! lf(s12) ! up(s24) ! cc(s31) ! cl(s36).
s35 ::= 35 ! dn(s23) ! rg(s15) ! lf(s65) ! up(s54) ! cc(s36) ! cl(s31).
s36 ::= 36 ! dn(s13) ! rg(s56) ! lf(s26) ! up(s64) ! cc(s32) ! cl(s35).
s41 ::= 41 ! dn(s64) ! rg(s51) ! lf(s21) ! up(s13) ! cc(s42) ! cl(s45).
s42 ::= 42 ! dn(s54) ! rg(s12) ! lf(s62) ! up(s23) ! cc(s46) ! cl(s41).
s45 ::= 45 ! dn(s24) ! rg(s65) ! lf(s15) ! up(s53) ! cc(s41) ! cl(s46).
s46 ::= 46 ! dn(s14) ! rg(s26) ! lf(s56) ! up(s63) ! cc(s45) ! cl(s42).
s51 ::= 51 ! dn(s65) ! rg(s31) ! lf(s41) ! up(s12) ! cc(s54) ! cl(s53).
s53 ::= 53 ! dn(s45) ! rg(s63) ! lf(s13) ! up(s32) ! cc(s51) ! cl(s56).
s54 ::= 54 ! dn(s35) ! rg(s14) ! lf(s64) ! up(s42) ! cc(s56) ! cl(s51).
s56 ::= 56 ! dn(s15) ! rg(s46) ! lf(s36) ! up(s62) ! cc(s53) ! cl(s54).
s62 ::= 62 ! dn(s56) ! rg(s42) ! lf(s32) ! up(s21) ! cc(s63) ! cl(s64).
s63 ::= 63 ! dn(s46) ! rg(s23) ! lf(s53) ! up(s31) ! cc(s65) ! cl(s62).
s64 ::= 64 ! dn(s36) ! rg(s54) ! lf(s24) ! up(s41) ! cc(s62) ! cl(s65).
s65 ::= 65 ! dn(s26) ! rg(s35) ! lf(s45) ! up(s51) ! cc(s64) ! cl(s63).

|

% v1    v2    v3    v4    go
% 51 dn 12 cl 14 lf 24 up 32
% 26 dn 65 cl 64 lf 54 up 35

% go=up(v4)
%       v4=lf(v3)
%             v2=cl(v2)
%                   v2=dn(v1)

{ v1=s51, v2=s12, v3=s14, v4=s24 }
{ v1=s26, v2=s65, v3=s64, v4=s54 }

|

s32 s35

|

1       size1
2       size1
3       size1
4       size1
5       size1
6       size1
dn      size1
up      size1
lf      size1
rg      size1
cc      size1
cl      size1
v	size1



==> anc/TopDownC/Demo/lem_demorg <==

% RUN lem_demorg -grm arith max 1 maxConst 1 op 'nt an or im'
% -showMinTerms 1 100

% given the lhs of the de morgan law,
% compute possible rhs atoms
%
% nt (x an y) <==> nt x or nt y
%     0    0
%     0    1
%     1    0
%     1    1

% input grammar generated automatically

% substitutions:

{vx = n0!nT, vy = n0!nT}
{vx = n0!nT, vy = n1!nT}
{vx = n1!nT, vy = n0!nT}
{vx = n1!nT, vy = n1!nT}

|

% goal:

n1 n1 n1 n0

|

% weight functions:

0	size9
1	size9
an	size1
or	size1
nt	size1
im	size1
v	size1

% example run log:
% 0.017
% faultier
% Tue Nov 11 16:17:24 MST 2003
%      1	   4    im(vy,nt(vx))
%      2	   4    im(vx,nt(vy))
%      3	   4    nt(an(vx,vy))
%      4	   4    nt(an(vy,vx))
%      5	   5    or(nt(vy),nt(vx))
%      6	   5    or(nt(vx),nt(vy))
%      7	{Found 6 terms of weight < 6 of 100 requested}




==> anc/TopDownC/Demo/lem_dist <==

% RUN lem_dist -grm arith op '+ *' max 9 maxConst 9 -showMinTerms 2 100


% given the lhs of the eqn below,
% compute possible rhs terms:
% vx * (vy + vz) = vx * vz + vy * vz
%  1     2    3  5
%  2     1    0  2
%  0     0    1  0
%  2     2    1  6
%  1     1    2  3

% input grammar generated automatically

% substitutions:

{vx = n1!nT, vy = n2!nT, vz = n3!nT}
{vx = n2!nT, vy = n1!nT, vz = n0!nT}
{vx = n0!nT, vy = n0!nT, vz = n1!nT}
{vx = n2!nT, vy = n2!nT, vz = n1!nT}
{vx = n1!nT, vy = n1!nT, vz = n2!nT}

|

% goal:

n5 n2 n0 n6 n3		

|

% weight functions:

+	size1
*	size1

% encourage variables by low weight:
v	size1

% punish constants by high weight:
0	size9
1	size9
2	size9
3	size9
4	size9
5	size9
6	size9
7	size9
8	size9
9	size9



==> anc/TopDownC/Demo/lem_div_mul <==

% RUN lem_div_mul -grm arith max 6 maxConst 6 op '+ - * % / //'
% -showMinTerms 1 100

% x // y * y = x - x % y
% 6    2     6
% 0    1     0
% 4    3     3

{vx = n6!nT, vy = n2!nT}
{vx = n0!nT, vy = n1!nT}
{vx = n4!nT, vy = n3!nT}
|
n6 n0 n3
|
0	size9
1	size9
2	size9
3	size9
4	size9
5	size9
6	size9
+	size1
-	size1
*	size1
//	size1
/	size1
 %	size1
v	size1

% .955s
% faultier
% Tue Nov 11 09:46:00 MST 2003
%      1	   5    -(vx,%(vx,vy))
%      2	   5    *(//(vx,vy),vy)
%      3	   5    *(vy,//(vx,vy))



==> anc/TopDownC/Demo/lem_max_leq <==

% RUN lem_max_leq -grm arith max 6 maxConst 6 op '+ * < mx mn'
% -showMinTerms 2 100

% given the lhs of the equivalence below,
% compute possible rhs atoms
%
% x < mx(x,y) <==> x < y
%                  3   2
%                  0   1
%                  3   4

% input grammar generated automatically

% substitutions:

{vx = n3!nT, vy = n2!nT}
{vx = n0!nT, vy = n1!nT}
{vx = n3!nT, vy = n4!nT}

|

% goal:

n0 n1 n1

|

% weight functions:

0	size9
1	size9
2	size9
3	size9
4	size9
5	size9
6	size9
+	size1
*	size1
<	size1
m	size1
v	size1

% example run log:
% 2.601s
% faultier
% Tue Nov 11 16:40:21 MST 2003
%      1	   3    <(vx,vy)
%      2	   5    <(vx,mn(vy,vy))
%      3	   5    <(vx,mx(vy,vy))
%      4	   5    <(mn(vx,vx),vy)
%      5	   5    <(mx(vx,vx),vy)
%      6	   5    <(vx,mx(vx,vy))
%      7	   5    <(vx,mx(vy,vx))
%      8	   5    <(mn(vx,vy),vy)
%      9	   5    <(mn(vy,vx),vy)
%     10	   5    mn(vy,<(vx,vy))
%     11	   5    mn(<(vx,vy),vy)
%     12	{Found 11 terms of weight < 6 of 100 requested}



==> anc/TopDownC/Demo/lem_mul_div <==

% RUN lem_mul_div -grm arith max 6 maxConst 6 op '+ - * / // %'
% -showMinTerms 4 100

% given the lhs of the eqn below,
% compute possible rhs terms:

% x * y // y = x
% 2   2
% 0   1
% 1   3

{vx = n2!nT, vy = n2!nT}
{vx = n0!nT, vy = n1!nT}
{vx = n1!nT, vy = n3!nT}
|
n2 n0 n1
|
0	size9
1	size9
2	size9
3	size9
4	size9
5	size9
6	size9
+	size1
-	size1
*	size1
//	size1
/	size1
 %	size1
v	size1

% example run log:
% 0.939s (faultier)
% faultier
% Tue Nov 11 12:46:50 MST 2003
%      1	   1    vx 
%      2	   5    //(*(vx,vx),vx)
%      3	   5    //(*(vx,vx),vx)
%      4	   5    //(*(vx,vy),vy)




==> anc/TopDownC/Demo/lem_mx_mn <==

% RUN lem_mx_mn -grm arith max 6 maxConst 6 op '+ * < mx mn'
% -showMinTerms 5 100

% mx(x,mn(x,y)) = x
%    3      2
%    0      1
%    3      4

{vx = n3!nT, vy = n2!nT}
{vx = n0!nT, vy = n1!nT}
{vx = n3!nT, vy = n4!nT}
|
n3 n0 n3
|
0	size9
1	size9
2	size9
3	size9
4	size9
5	size9
6	size9
+	size1
*	size1
<	size1
m	size1
v	size1

% example run log:
% 2.521s
% faultier
% Tue Nov 11 16:23:06 MST 2003
%      1	   1    vx 
%      2	   3    mn(vx,vx)
%      3	   5    mn(vx,mn(vx,vx))
%      4	   5    mn(vx,mx(vx,vx))
%      5	   5    mn(mn(vx,vx),vx)
%      6	   5    mn(mx(vx,vx),vx)
%      7	   5    mn(vx,mx(vx,vy))
%      8	   5    mn(vx,mx(vy,vx))
%      9	   5    mn(vx,+(vx,vx))
%     10	   5    mn(mx(vx,vy),vx)
%     11	   5    mn(mx(vy,vx),vx)
%     12	   5    mn(+(vx,vx),vx)
%     13	   3    mx(vx,vx)
%     14	   5    mx(vx,mn(vx,vx))
%     15	   5    mx(vx,mx(vx,vx))
%     16	   5    mx(mn(vx,vx),vx)
%     17	   5    mx(mx(vx,vx),vx)
%     18	   5    mx(<(vx,vx),vx)
%     19	   5    mx(<(vy,vy),vx)
%     20	   5    mx(mn(vx,vy),vx)
%     21	   5    mx(mn(vy,vx),vx)
%     22	   5    mx(vx,mn(vx,vy))
%     23	   5    mx(vx,mn(vy,vx))
%     24	   5    mx(vx,<(vx,vx))
%     25	   5    mx(vx,<(vy,vy))
%     26	   5    mx(vx,<(vy,vx))
%     27	   5    mx(<(vy,vx),vx)
%     28	   5    +(vx,<(vx,vx))
%     29	   5    +(vx,<(vy,vy))
%     30	   5    +(<(vx,vx),vx)
%     31	   5    +(<(vy,vy),vx)
%     32	{Found 31 terms of weight < 7 of 100 requested}



==> anc/TopDownC/Demo/lem_mx_plus <==

% RUN lem_mx_plus -grm arith max 6 maxConst 6 op '+ * < mx mn'
% -showMinTerms 5 100

% mx(x,y) + mn(x,y) = x + y
%                     3   2
%                     0   1
%                     1   4

{vx = n3!nT, vy = n2!nT}
{vx = n0!nT, vy = n1!nT}
{vx = n1!nT, vy = n4!nT}
|
n5 n1 n5
|
0	size9
1	size9
2	size9
3	size9
4	size9
5	size9
6	size9
+	size2
*	size2
<	size2
m	size1
v	size1

% 2.355s
% faultier
% Tue Nov 11 16:37:14 MST 2003
%      1	   4    +(vy,vx)
%      2	   4    +(vx,vy)
%      3	{Found 2 terms of weight < 6 of 100 requested}



==> anc/TopDownC/Demo/lem_plus_div <==

% RUN lem_plus_div -grm arith max 10 maxConst 10 op '+ - * / // %'
% -showMinTerms 2 100

% given the lhs of the eqn below,
% compute possible rhs terms:

% x / z + y / z = (x + y) / z
% 6   2   4     5
% 0   3   3     1
% 1   1   2     3

% input grammar generated automatically

% substitutions:

{vx = n6!nT, vy = n4!nT, vz = n2!nT}
{vx = n0!nT, vy = n3!nT, vz = n3!nT}
{vx = n1!nT, vy = n2!nT, vz = n1!nT}

|

% goal:

n5 n1 n3

|

% weight functions:

0	size9
1	size9
2	size9
3	size9
4	size9
5	size9
6	size9
7	size9
8	size9
9	size9
+	size1
-	size1
*	size1
//	size1
/	size1
 %	size1
v	size1

% example run log:
% 14.533s
% faultier
% Tue Nov 11 12:50:57 MST 2003
%      1	   5    //(+(vy,vx),vz)
%      2	   5    //(+(vx,vy),vz)
%      3	   5    /(+(vy,vx),vz)
%      4	   5    /(+(vx,vy),vz)
%      5	   7    +(/(vy,vz),/(vx,vz))
%      6	   7    +(/(vy,vz),//(vx,vz))
%      7	   7    +(//(vy,vz),/(vx,vz))
%      8	   7    +(//(vy,vz),//(vx,vz))
%      9	   7    +(/(vx,vz),/(vy,vz))



==> anc/TopDownC/Demo/lem_plus_leq <==

% RUN lem_plus_leq -grm arith max 9 maxConst 9 op '+ * <'
% -showMinTerms 1 100

% x < y <==> x+z < y+z
% 3   2        3
% 0   1        2
% 3   4        2

{vx = n3!nT, vy = n2!nT, vz = n3!nT}
{vx = n0!nT, vy = n1!nT, vz = n2!nT}
{vx = n3!nT, vy = n4!nT, vz = n2!nT}
|
n0 n1 n1
|
0	size9
1	size9
2	size9
3	size9
4	size9
5	size9
6	size9
7	size9
8	size9
9	size9
+	size1
*	size1
<	size2
an	size2
or	size4
nt	size5
v	size1

% 9.656s
% faultier
% Tue Nov 11 17:28:24 MST 2003
%      1	   4    <(vx,vy)
%      2	   8    <(*(vx,vz),*(vz,vy))
%      3	   8    <(*(vx,vz),*(vy,vz))
%      4	   8    <(*(vz,vx),*(vz,vy))
%      5	   8    <(*(vz,vx),*(vy,vz))
%      6	   8    <(+(vx,vx),+(vy,vy))
%      7	   8    <(+(vx,vx),+(vx,vy))
%      8	   8    <(+(vx,vx),+(vy,vx))
%      9	   8    <(+(vx,vx),*(vz,vy))
%     10	   8    <(+(vx,vx),*(vy,vz))
%     11	   8    <(*(vx,vz),+(vx,vy))
%     12	   8    <(*(vx,vz),+(vy,vx))
%     13	   8    <(*(vz,vx),+(vx,vy))
%     14	   8    <(*(vz,vx),+(vy,vx))
%     15	   8    <(*(vx,vz),+(vy,vy))
%     16	   8    <(*(vz,vx),+(vy,vy))
%     17	   8    <(+(vz,vx),+(vz,vy))
%     18	   8    <(+(vz,vx),+(vy,vz))
%     19	   8    <(+(vx,vz),+(vz,vy))
%     20	   8    <(+(vx,vz),+(vy,vz))
%     21	   8    <(+(vx,vy),+(vy,vy))
%     22	   8    <(+(vy,vx),+(vy,vy))
%     23	{Found 22 terms of weight < 9 of 100 requested}




==> anc/TopDownC/Demo/lem_sub_mod <==

% RUN lem_sub_mod -grm arith max 6 maxConst 6 op '+ - * / // %'
% -showMinTerms 1 100

% given the lhs of the eqn below,
% compute possible terms for rhs

% (x + y) % z = (x % z + y % z) % z
%  5   1    2 0    1       1
%  1   0    3 1    1       0
%  2   2    3 1    2       2
%  2   4    3 0    2       1

% input grammar generated automatically

% substitutions:

{vx = n5!nT, vy = n1!nT, vz=n2!nT}
{vx = n1!nT, vy = n0!nT, vz=n3!nT}
{vx = n2!nT, vy = n2!nT, vz=n3!nT}
%{vx = n2!nT, vy = n4!nT, vz=n3!nT}

|

% goal:

n0 n1 n1 
%n0

|

% weight functions:

0	size9
1	size9
2	size9
3	size9
4	size9
5	size9
6	size9
+	size1
-	size1
*	size1
//	size1
/	size1
 %	size1
v	size1

% example run log:
% 1.060s
% faultier
% Tue Nov 11 12:45:10 MST 2003
%      1	   5    %(+(vx,vy),vz)
%      2	   5    %(+(vy,vx),vz)
%      3	{Found 2 terms of weight < 7 of 100 requested}



==> anc/TopDownC/Demo/seq_0121_416 <==

% RUN seq_0121_416 -grm arith op '+ % if' max 6 maxConst 6


% 0, 1, 2, 1; 4, 1, 6

% 4         0   1   2   1   4
% 5    0    1   2   1   4   1
% 6   0 1   2   1   4   1   6
% vp        v4  v3  v2  v1  go



{vp = n4!nT, v4 = n0!nT, v3 = n1!nT, v2 = n2!nT, v1 = n1!nT}
{vp = n5!nT, v4 = n1!nT, v3 = n2!nT, v2 = n1!nT, v1 = n4!nT}
{vp = n6!nT, v4 = n2!nT, v3 = n1!nT, v2 = n4!nT, v1 = n1!nT}
|
n4 n1 n6

|

+	size1
 %	size1
if	size1
0	size1
1	size1
2	size1
3	size1
4	size1
5	size1
6	size1
v	size1




==> anc/TopDownC/Demo/seq_0_149 <==

% RUN seq_0_149 -grm arith max 10 maxConst 10 -showInpGrm 
% -wgf parse wgf_arith

% compute continuation of sequence:
% 0; 1, 4, 9

% variable and goal assignment overview:
% 1        0   1
% 2   0    1   4
% 3   0 1  4   9
% vp      v1  go


% input grammar generated automatically



% substitutions:

{vp = n1!nT, v1=n0!nT}
{vp = n2!nT, v1=n1!nT}
{vp = n3!nT, v1=n4!nT}

|

% goal:

n1 n4 n9



% weight functions are read from separate file "wgf_arith"



==> anc/TopDownC/Demo/seq_11_235 <==

% RUN seq_11_235 -grm arith -wgf parse wgf_arith


% 1, 1; 2, 3, 5

% 2         1   1   2
% 3    1    1   2   3
% 4   1 1   2   3   5
% vp        v2  v1  go



{vp = n3!nT, v2 = n1!nT, v1 = n1!nT}
{vp = n4!nT, v2 = n1!nT, v1 = n2!nT}
{vp = n5!nT, v2 = n2!nT, v1 = n3!nT}
|
n2 n3 n5



==> anc/TopDownC/Demo/seq_12_48 <==

% RUN seq_12_48 -grm arith max 8 maxConst 8 -wgf parse wgf_arith



% 1, 2; 4, 8

% 2         1   2   4
% 3    1    2   4   8
% vp        v2  v1  go



{vp = n2!nT, v2 = n1!nT, v1 = n2!nT}
{vp = n3!nT, v2 = n2!nT, v1 = n4!nT}
|
n4 n8



==> anc/TopDownC/Demo/seq_543_21 <==

% RUN seq_543_21 -grm arith op '+ - * /' -wgf parse wgf_arith


% 5, 4, 3; 2, 1

% 3         5   4   3   2
% 4    5    4   3   2   1
% vp        v3  v2  v1  go



{vp = n3!nT, v3 = n5!nT, v2 = n4!nT, v1 = n3!nT}
{vp = n4!nT, v3 = n4!nT, v2 = n3!nT, v1 = n2!nT}
|
n2 n1



==> anc/TopDownC/Demo/seq_54_321 <==

% RUN seq_54_321 -grm arith op '+ - * /' -wgf parse wgf_arith


% 5, 4; 3, 2, 1

% 2         5   4   3
% 3    5    4   3   2
% 4   5 4   3   2   1
% vp        v2  v1  go



{vp = n2!nT, v2 = n5!nT, v1 = n4!nT}
{vp = n3!nT, v2 = n4!nT, v1 = n3!nT}
{vp = n4!nT, v2 = n3!nT, v1 = n2!nT}
|
n3 n2 n1



==> anc/TopDownC/Demo/seq__014 <==

% RUN seq__014 -grm arith


% ; 0, 1, 4

% 0         0
% 1    0    1
% 2   0 1   4
% vp        go



{vp = n0!nT}
{vp = n1!nT}
{vp = n2!nT}
|
n0 n1 n4

|
+	size1
*	size1
0	size1
1	size1
2	size1
3	size1
4	size1
5	size1
v	size1



==> anc/TopDownC/Demo/seq_cube_1 <==

% RUN seq_cube_1

% cube rotation operations

%
%               2
%               |
%               v
%           +------+              +------+
%          /      /|              |      |
%         /  1   / |              |   1  |
% 4 -->  /      /  |              |      |
%       +------+ 3 +       +------+------+------+------+
%       |      |  /        |      |      |      |      |
%       |   5  | /         |   4  |   5  |   3  |   2  |
%       |      |/          |      |      |      |      |
%       +------+           +------+------+------+------+
%           ^                     |      |
%           |                     |   6  |
%           6                     |      |
%                                 +------+
%

% sAB = front view A, with B at top (s51 see picture above)

% rotation operations:
%
% dn s12 <-- s51 <-- s65	down
% rg s41 <-- s51 <-- s31	right
% lf s31 <-- s51 <-- s41	left
% up s65 <-- s51 <-- s12	up
% cc s53 <-- s51 <-- s54	rotate couter-clockwise
% cl s54 <-- s51 <-- s53	rotate clockwise

% cube rotation grammar:

s12 ::= 12 ! dn(s51) ! rg(s32) ! lf(s42) ! up(s26) ! cc(s14) ! cl(s13) ! if(nP,s12,sT) ! if(n0,sT,s12).
s13 ::= 13 ! dn(s41) ! rg(s53) ! lf(s23) ! up(s36) ! cc(s12) ! cl(s15) ! if(nP,s13,sT) ! if(n0,sT,s13).
s14 ::= 14 ! dn(s31) ! rg(s24) ! lf(s54) ! up(s46) ! cc(s15) ! cl(s12) ! if(nP,s14,sT) ! if(n0,sT,s14).
s15 ::= 15 ! dn(s21) ! rg(s45) ! lf(s35) ! up(s56) ! cc(s13) ! cl(s14) ! if(nP,s15,sT) ! if(n0,sT,s15).
s21 ::= 21 ! dn(s62) ! rg(s41) ! lf(s31) ! up(s15) ! cc(s23) ! cl(s24) ! if(nP,s21,sT) ! if(n0,sT,s21).
s23 ::= 23 ! dn(s42) ! rg(s13) ! lf(s63) ! up(s35) ! cc(s26) ! cl(s21) ! if(nP,s23,sT) ! if(n0,sT,s23).
s24 ::= 24 ! dn(s32) ! rg(s64) ! lf(s14) ! up(s45) ! cc(s21) ! cl(s26) ! if(nP,s24,sT) ! if(n0,sT,s24).
s26 ::= 26 ! dn(s12) ! rg(s36) ! lf(s46) ! up(s65) ! cc(s24) ! cl(s23) ! if(nP,s26,sT) ! if(n0,sT,s26).
s31 ::= 31 ! dn(s63) ! rg(s21) ! lf(s51) ! up(s14) ! cc(s35) ! cl(s32) ! if(nP,s31,sT) ! if(n0,sT,s31).
s32 ::= 32 ! dn(s53) ! rg(s62) ! lf(s12) ! up(s24) ! cc(s31) ! cl(s36) ! if(nP,s32,sT) ! if(n0,sT,s32).
s35 ::= 35 ! dn(s23) ! rg(s15) ! lf(s65) ! up(s54) ! cc(s36) ! cl(s31) ! if(nP,s35,sT) ! if(n0,sT,s35).
s36 ::= 36 ! dn(s13) ! rg(s56) ! lf(s26) ! up(s64) ! cc(s32) ! cl(s35) ! if(nP,s36,sT) ! if(n0,sT,s36).
s41 ::= 41 ! dn(s64) ! rg(s51) ! lf(s21) ! up(s13) ! cc(s42) ! cl(s45) ! if(nP,s41,sT) ! if(n0,sT,s41).
s42 ::= 42 ! dn(s54) ! rg(s12) ! lf(s62) ! up(s23) ! cc(s46) ! cl(s41) ! if(nP,s42,sT) ! if(n0,sT,s42).
s45 ::= 45 ! dn(s24) ! rg(s65) ! lf(s15) ! up(s53) ! cc(s41) ! cl(s46) ! if(nP,s45,sT) ! if(n0,sT,s45).
s46 ::= 46 ! dn(s14) ! rg(s26) ! lf(s56) ! up(s63) ! cc(s45) ! cl(s42) ! if(nP,s46,sT) ! if(n0,sT,s46).
s51 ::= 51 ! dn(s65) ! rg(s31) ! lf(s41) ! up(s12) ! cc(s54) ! cl(s53) ! if(nP,s51,sT) ! if(n0,sT,s51).
s53 ::= 53 ! dn(s45) ! rg(s63) ! lf(s13) ! up(s32) ! cc(s51) ! cl(s56) ! if(nP,s53,sT) ! if(n0,sT,s53).
s54 ::= 54 ! dn(s35) ! rg(s14) ! lf(s64) ! up(s42) ! cc(s56) ! cl(s51) ! if(nP,s54,sT) ! if(n0,sT,s54).
s56 ::= 56 ! dn(s15) ! rg(s46) ! lf(s36) ! up(s62) ! cc(s53) ! cl(s54) ! if(nP,s56,sT) ! if(n0,sT,s56).
s62 ::= 62 ! dn(s56) ! rg(s42) ! lf(s32) ! up(s21) ! cc(s63) ! cl(s64) ! if(nP,s62,sT) ! if(n0,sT,s62).
s63 ::= 63 ! dn(s46) ! rg(s23) ! lf(s53) ! up(s31) ! cc(s65) ! cl(s62) ! if(nP,s63,sT) ! if(n0,sT,s63).
s64 ::= 64 ! dn(s36) ! rg(s54) ! lf(s24) ! up(s41) ! cc(s62) ! cl(s65) ! if(nP,s64,sT) ! if(n0,sT,s64).
s65 ::= 65 ! dn(s26) ! rg(s35) ! lf(s45) ! up(s51) ! cc(s64) ! cl(s63) ! if(nP,s65,sT) ! if(n0,sT,s65).

% sT: all possible cube positions

sT  ::=   12 ! 13 ! 14 ! 15 ! 21 ! 23 ! 24 ! 26 ! 31 ! 32 ! 35 ! 36 
	! 41 ! 42 ! 45 ! 46 ! 51 ! 53 ! 54 ! 56 ! 62 ! 63 ! 64 ! 65
	! dn(sT) ! rg(sT) ! lf(sT) ! up(sT) ! cc(sT) ! cl(sT) ! if(nT,sT,sT).

% arithmetic grammar generated by
% auo -grm arith max 6 maxConst 6 op '% if' -showInpGrm
% (nT: all possible numbers (in range 0...6))
% (if: if-then-else: if(0,y,z)=z , if(x,y,z)=y for x>0)
% (%:  integer remainder, like in C)

nT ::= 0 ! 1 ! 2 ! 3 ! 4 ! 5 ! 6 ! %(nT,nT).
n0 ::= 0 ! %(n0,n1) ! %(n1,n1) ! %(n2,n1) ! %(n3,n1) ! %(n4,n1)
	! %(n5,n1) ! %(n6,n1) ! %(n0,n2) ! %(n2,n2) ! %(n4,n2) ! %(n6,n2)
	! %(n0,n3) ! %(n3,n3) ! %(n6,n3) ! %(n0,n4) ! %(n4,n4) ! %(n0,n5)
	! %(n5,n5) ! %(n0,n6) ! %(n6,n6).
n1 ::= 1 ! %(n1,n2) ! %(n3,n2) ! %(n5,n2) ! %(n1,n3) ! %(n4,n3)
	! %(n1,n4) ! %(n5,n4) ! %(n1,n5) ! %(n6,n5) ! %(n1,n6).
n2 ::= 2 ! %(n2,n3) ! %(n5,n3) ! %(n2,n4) ! %(n6,n4) ! %(n2,n5) ! %(n2,n6).
n3 ::= 3 ! %(n3,n4) ! %(n3,n5) ! %(n3,n6).
n4 ::= 4 ! %(n4,n5) ! %(n4,n6).
n5 ::= 5 ! %(n5,n6).
n6 ::= 6.

% nP: numbers > 0

nP ::= 1 ! 2 ! 3 ! 4 ! 5 ! 6
	! %(n1,n2) ! %(n3,n2) ! %(n5,n2) ! %(n1,n3) ! %(n4,n3)
	! %(n1,n4) ! %(n5,n4) ! %(n1,n5) ! %(n6,n5) ! %(n1,n6)
	! %(n2,n3) ! %(n5,n3) ! %(n2,n4) ! %(n6,n4) ! %(n2,n5) ! %(n2,n6)
	! %(n3,n4) ! %(n3,n5) ! %(n3,n6) ! %(n4,n5) ! %(n4,n6) ! %(n5,n6).

|

% expected solution term:
%
% if(
%		vp						n2n3n4
%	%						n0nPn0
%		2,						n2n2n2
%	dn(						sTs32sT
%		dn(						sTs53sT
%			v1)),						sTs45sT
%	rg(						s45sTs12
%		v1))						s65sTs32

% sequence to be continued by anti-unification:
%
%  0        1     2       3     4
% 12 dn,dn 65 rg 45 dn,dn 32 rg 12

% variable and goal assignment overview:
%
% 2          12, 65; 45
% 3      12, 65; 45, 32
% 4  12, 65; 45, 32, 12
% vp         v2  v1  go

% substitutions:

{ vp=n2!nT, v2=s12!sT, v1=s65!sT }
{ vp=n3!nT, v2=s65!sT, v1=s45!sT }
{ vp=n4!nT, v2=s45!sT, v1=s32!sT }

|

% goal:

s45 s32 s12

|

% weight functions:

1	size1
2	size1
3	size1
4	size1
5	size1
6	size1
dn	size1
up	size1
lf	size1
rg	size1
cc	size1
cl	size1
if	size1
v	size1
0	size1
 %	size1



==> anc/TopDownC/Demo/seq_cube_2 <==

% RUN seq_cube_2

% cube rotation operations
% see file "seq_cube_1" for explanations

s12 ::= 12 ! dn(s51) ! rg(s32) ! lf(s42) ! up(s26) ! cc(s14) ! cl(s13) ! if(nP,s12,sT) ! if(n0,sT,s12).
s13 ::= 13 ! dn(s41) ! rg(s53) ! lf(s23) ! up(s36) ! cc(s12) ! cl(s15) ! if(nP,s13,sT) ! if(n0,sT,s13).
s14 ::= 14 ! dn(s31) ! rg(s24) ! lf(s54) ! up(s46) ! cc(s15) ! cl(s12) ! if(nP,s14,sT) ! if(n0,sT,s14).
s15 ::= 15 ! dn(s21) ! rg(s45) ! lf(s35) ! up(s56) ! cc(s13) ! cl(s14) ! if(nP,s15,sT) ! if(n0,sT,s15).
s21 ::= 21 ! dn(s62) ! rg(s41) ! lf(s31) ! up(s15) ! cc(s23) ! cl(s24) ! if(nP,s21,sT) ! if(n0,sT,s21).
s23 ::= 23 ! dn(s42) ! rg(s13) ! lf(s63) ! up(s35) ! cc(s26) ! cl(s21) ! if(nP,s23,sT) ! if(n0,sT,s23).
s24 ::= 24 ! dn(s32) ! rg(s64) ! lf(s14) ! up(s45) ! cc(s21) ! cl(s26) ! if(nP,s24,sT) ! if(n0,sT,s24).
s26 ::= 26 ! dn(s12) ! rg(s36) ! lf(s46) ! up(s65) ! cc(s24) ! cl(s23) ! if(nP,s26,sT) ! if(n0,sT,s26).
s31 ::= 31 ! dn(s63) ! rg(s21) ! lf(s51) ! up(s14) ! cc(s35) ! cl(s32) ! if(nP,s31,sT) ! if(n0,sT,s31).
s32 ::= 32 ! dn(s53) ! rg(s62) ! lf(s12) ! up(s24) ! cc(s31) ! cl(s36) ! if(nP,s32,sT) ! if(n0,sT,s32).
s35 ::= 35 ! dn(s23) ! rg(s15) ! lf(s65) ! up(s54) ! cc(s36) ! cl(s31) ! if(nP,s35,sT) ! if(n0,sT,s35).
s36 ::= 36 ! dn(s13) ! rg(s56) ! lf(s26) ! up(s64) ! cc(s32) ! cl(s35) ! if(nP,s36,sT) ! if(n0,sT,s36).
s41 ::= 41 ! dn(s64) ! rg(s51) ! lf(s21) ! up(s13) ! cc(s42) ! cl(s45) ! if(nP,s41,sT) ! if(n0,sT,s41).
s42 ::= 42 ! dn(s54) ! rg(s12) ! lf(s62) ! up(s23) ! cc(s46) ! cl(s41) ! if(nP,s42,sT) ! if(n0,sT,s42).
s45 ::= 45 ! dn(s24) ! rg(s65) ! lf(s15) ! up(s53) ! cc(s41) ! cl(s46) ! if(nP,s45,sT) ! if(n0,sT,s45).
s46 ::= 46 ! dn(s14) ! rg(s26) ! lf(s56) ! up(s63) ! cc(s45) ! cl(s42) ! if(nP,s46,sT) ! if(n0,sT,s46).
s51 ::= 51 ! dn(s65) ! rg(s31) ! lf(s41) ! up(s12) ! cc(s54) ! cl(s53) ! if(nP,s51,sT) ! if(n0,sT,s51).
s53 ::= 53 ! dn(s45) ! rg(s63) ! lf(s13) ! up(s32) ! cc(s51) ! cl(s56) ! if(nP,s53,sT) ! if(n0,sT,s53).
s54 ::= 54 ! dn(s35) ! rg(s14) ! lf(s64) ! up(s42) ! cc(s56) ! cl(s51) ! if(nP,s54,sT) ! if(n0,sT,s54).
s56 ::= 56 ! dn(s15) ! rg(s46) ! lf(s36) ! up(s62) ! cc(s53) ! cl(s54) ! if(nP,s56,sT) ! if(n0,sT,s56).
s62 ::= 62 ! dn(s56) ! rg(s42) ! lf(s32) ! up(s21) ! cc(s63) ! cl(s64) ! if(nP,s62,sT) ! if(n0,sT,s62).
s63 ::= 63 ! dn(s46) ! rg(s23) ! lf(s53) ! up(s31) ! cc(s65) ! cl(s62) ! if(nP,s63,sT) ! if(n0,sT,s63).
s64 ::= 64 ! dn(s36) ! rg(s54) ! lf(s24) ! up(s41) ! cc(s62) ! cl(s65) ! if(nP,s64,sT) ! if(n0,sT,s64).
s65 ::= 65 ! dn(s26) ! rg(s35) ! lf(s45) ! up(s51) ! cc(s64) ! cl(s63) ! if(nP,s65,sT) ! if(n0,sT,s65).

sT  ::=   12 ! 13 ! 14 ! 15 ! 21 ! 23 ! 24 ! 26 ! 31 ! 32 ! 35 ! 36 
	! 41 ! 42 ! 45 ! 46 ! 51 ! 53 ! 54 ! 56 ! 62 ! 63 ! 64 ! 65
	! dn(sT) ! rg(sT) ! lf(sT) ! up(sT) ! cc(sT) ! cl(sT) ! if(nT,sT,sT).
nT ::= 0 ! 1 ! 2 ! 3 ! 4 ! 5 ! 6 ! %(nT,nT).
n0 ::= 0 ! %(n0,n1) ! %(n1,n1) ! %(n2,n1) ! %(n3,n1) ! %(n4,n1)
	! %(n5,n1) ! %(n6,n1) ! %(n0,n2) ! %(n2,n2) ! %(n4,n2) ! %(n6,n2)
	! %(n0,n3) ! %(n3,n3) ! %(n6,n3) ! %(n0,n4) ! %(n4,n4) ! %(n0,n5)
	! %(n5,n5) ! %(n0,n6) ! %(n6,n6).
n1 ::= 1 ! %(n1,n2) ! %(n3,n2) ! %(n5,n2) ! %(n1,n3) ! %(n4,n3)
	! %(n1,n4) ! %(n5,n4) ! %(n1,n5) ! %(n6,n5) ! %(n1,n6).
n2 ::= 2 ! %(n2,n3) ! %(n5,n3) ! %(n2,n4) ! %(n6,n4) ! %(n2,n5) ! %(n2,n6).
n3 ::= 3 ! %(n3,n4) ! %(n3,n5) ! %(n3,n6).
n4 ::= 4 ! %(n4,n5) ! %(n4,n6).
n5 ::= 5 ! %(n5,n6).
n6 ::= 6.
nP ::= 1 ! 2 ! 3 ! 4 ! 5 ! 6
	! %(n1,n2) ! %(n3,n2) ! %(n5,n2) ! %(n1,n3) ! %(n4,n3)
	! %(n1,n4) ! %(n5,n4) ! %(n1,n5) ! %(n6,n5) ! %(n1,n6)
	! %(n2,n3) ! %(n5,n3) ! %(n2,n4) ! %(n6,n4) ! %(n2,n5) ! %(n2,n6)
	! %(n3,n4) ! %(n3,n5) ! %(n3,n6) ! %(n4,n5) ! %(n4,n6) ! %(n5,n6).

|

%  0        1        2        3        4
% 12 cl,lf 24 up,cl 31 cl,lf 15 up,cl 23

% 1           12 24
% 2        12 24 31
% 3     12 24 31 15
% 4  12 24 31 15 23
% vp       v2 v1 go
{ vp=n1!nT, v1=s12!sT }
{ vp=n2!nT, v1=s24!sT }
{ vp=n3!nT, v1=s31!sT }
{ vp=n4!nT, v1=s15!sT }
|
s24 s31 s15 s23

|

0       size5
1       size5
2       size5
3       size5
4       size5
5       size5
6       size5

d       size1
l       size1
r       size1
u       size1
c       size1
i       size1
 %      size1   

v       size1



==> anc/TopDownC/Demo/seq_cube_3 <==

% RUN seq_cube_3

% cube rotation operations
% see file "seq_cube_1" for explanations

s12 ::= 12 ! dn(s51) ! rg(s32) ! lf(s42) ! up(s26) ! cc(s14) ! cl(s13) ! if(nP,s12,sT) ! if(n0,sT,s12).
s13 ::= 13 ! dn(s41) ! rg(s53) ! lf(s23) ! up(s36) ! cc(s12) ! cl(s15) ! if(nP,s13,sT) ! if(n0,sT,s13).
s14 ::= 14 ! dn(s31) ! rg(s24) ! lf(s54) ! up(s46) ! cc(s15) ! cl(s12) ! if(nP,s14,sT) ! if(n0,sT,s14).
s15 ::= 15 ! dn(s21) ! rg(s45) ! lf(s35) ! up(s56) ! cc(s13) ! cl(s14) ! if(nP,s15,sT) ! if(n0,sT,s15).
s21 ::= 21 ! dn(s62) ! rg(s41) ! lf(s31) ! up(s15) ! cc(s23) ! cl(s24) ! if(nP,s21,sT) ! if(n0,sT,s21).
s23 ::= 23 ! dn(s42) ! rg(s13) ! lf(s63) ! up(s35) ! cc(s26) ! cl(s21) ! if(nP,s23,sT) ! if(n0,sT,s23).
s24 ::= 24 ! dn(s32) ! rg(s64) ! lf(s14) ! up(s45) ! cc(s21) ! cl(s26) ! if(nP,s24,sT) ! if(n0,sT,s24).
s26 ::= 26 ! dn(s12) ! rg(s36) ! lf(s46) ! up(s65) ! cc(s24) ! cl(s23) ! if(nP,s26,sT) ! if(n0,sT,s26).
s31 ::= 31 ! dn(s63) ! rg(s21) ! lf(s51) ! up(s14) ! cc(s35) ! cl(s32) ! if(nP,s31,sT) ! if(n0,sT,s31).
s32 ::= 32 ! dn(s53) ! rg(s62) ! lf(s12) ! up(s24) ! cc(s31) ! cl(s36) ! if(nP,s32,sT) ! if(n0,sT,s32).
s35 ::= 35 ! dn(s23) ! rg(s15) ! lf(s65) ! up(s54) ! cc(s36) ! cl(s31) ! if(nP,s35,sT) ! if(n0,sT,s35).
s36 ::= 36 ! dn(s13) ! rg(s56) ! lf(s26) ! up(s64) ! cc(s32) ! cl(s35) ! if(nP,s36,sT) ! if(n0,sT,s36).
s41 ::= 41 ! dn(s64) ! rg(s51) ! lf(s21) ! up(s13) ! cc(s42) ! cl(s45) ! if(nP,s41,sT) ! if(n0,sT,s41).
s42 ::= 42 ! dn(s54) ! rg(s12) ! lf(s62) ! up(s23) ! cc(s46) ! cl(s41) ! if(nP,s42,sT) ! if(n0,sT,s42).
s45 ::= 45 ! dn(s24) ! rg(s65) ! lf(s15) ! up(s53) ! cc(s41) ! cl(s46) ! if(nP,s45,sT) ! if(n0,sT,s45).
s46 ::= 46 ! dn(s14) ! rg(s26) ! lf(s56) ! up(s63) ! cc(s45) ! cl(s42) ! if(nP,s46,sT) ! if(n0,sT,s46).
s51 ::= 51 ! dn(s65) ! rg(s31) ! lf(s41) ! up(s12) ! cc(s54) ! cl(s53) ! if(nP,s51,sT) ! if(n0,sT,s51).
s53 ::= 53 ! dn(s45) ! rg(s63) ! lf(s13) ! up(s32) ! cc(s51) ! cl(s56) ! if(nP,s53,sT) ! if(n0,sT,s53).
s54 ::= 54 ! dn(s35) ! rg(s14) ! lf(s64) ! up(s42) ! cc(s56) ! cl(s51) ! if(nP,s54,sT) ! if(n0,sT,s54).
s56 ::= 56 ! dn(s15) ! rg(s46) ! lf(s36) ! up(s62) ! cc(s53) ! cl(s54) ! if(nP,s56,sT) ! if(n0,sT,s56).
s62 ::= 62 ! dn(s56) ! rg(s42) ! lf(s32) ! up(s21) ! cc(s63) ! cl(s64) ! if(nP,s62,sT) ! if(n0,sT,s62).
s63 ::= 63 ! dn(s46) ! rg(s23) ! lf(s53) ! up(s31) ! cc(s65) ! cl(s62) ! if(nP,s63,sT) ! if(n0,sT,s63).
s64 ::= 64 ! dn(s36) ! rg(s54) ! lf(s24) ! up(s41) ! cc(s62) ! cl(s65) ! if(nP,s64,sT) ! if(n0,sT,s64).
s65 ::= 65 ! dn(s26) ! rg(s35) ! lf(s45) ! up(s51) ! cc(s64) ! cl(s63) ! if(nP,s65,sT) ! if(n0,sT,s65).

sT  ::=   12 ! 13 ! 14 ! 15 ! 21 ! 23 ! 24 ! 26 ! 31 ! 32 ! 35 ! 36 
	! 41 ! 42 ! 45 ! 46 ! 51 ! 53 ! 54 ! 56 ! 62 ! 63 ! 64 ! 65
	! dn(sT) ! rg(sT) ! lf(sT) ! up(sT) ! cc(sT) ! cl(sT) ! if(nT,sT,sT).

% arithmetic grammar generated by
% auo -grm arith max 6 maxConst 6 op '% if' -showInpGrm

nT ::= 0 ! 1 ! 2 ! 3 ! 4 ! 5 ! 6 ! %(nT,nT).
n0 ::= 0 ! %(n0,n1) ! %(n1,n1) ! %(n2,n1) ! %(n3,n1) ! %(n4,n1)
	! %(n5,n1) ! %(n6,n1) ! %(n0,n2) ! %(n2,n2) ! %(n4,n2) ! %(n6,n2)
	! %(n0,n3) ! %(n3,n3) ! %(n6,n3) ! %(n0,n4) ! %(n4,n4) ! %(n0,n5)
	! %(n5,n5) ! %(n0,n6) ! %(n6,n6).
n1 ::= 1 ! %(n1,n2) ! %(n3,n2) ! %(n5,n2) ! %(n1,n3) ! %(n4,n3)
	! %(n1,n4) ! %(n5,n4) ! %(n1,n5) ! %(n6,n5) ! %(n1,n6).
n2 ::= 2 ! %(n2,n3) ! %(n5,n3) ! %(n2,n4) ! %(n6,n4) ! %(n2,n5) ! %(n2,n6).
n3 ::= 3 ! %(n3,n4) ! %(n3,n5) ! %(n3,n6).
n4 ::= 4 ! %(n4,n5) ! %(n4,n6).
n5 ::= 5 ! %(n5,n6).
n6 ::= 6.
nP ::= 1 ! 2 ! 3 ! 4 ! 5 ! 6
	! %(n1,n2) ! %(n3,n2) ! %(n5,n2) ! %(n1,n3) ! %(n4,n3)
	! %(n1,n4) ! %(n5,n4) ! %(n1,n5) ! %(n6,n5) ! %(n1,n6)
	! %(n2,n3) ! %(n5,n3) ! %(n2,n4) ! %(n6,n4) ! %(n2,n5) ! %(n2,n6)
	! %(n3,n4) ! %(n3,n5) ! %(n3,n6) ! %(n4,n5) ! %(n4,n6) ! %(n5,n6).

|

%  0     1     2     3     4     5     6
% 12 rg 42 dn 23 cc 21 rg 31 dn 14 cc 12

%  3              12, 42, 23; 21
%  4          12, 42, 23; 21, 31
%  5      12, 42, 23; 21, 31, 14
%  6  12, 42, 23; 21, 31, 14, 12
% vp              v3  v2  v1  go

{ vp=n3!nT, v3=s12!sT, v2=s42!sT, v1=s23!sT }
{ vp=n4!nT, v3=s42!sT, v2=s23!sT, v1=s21!sT }
{ vp=n5!nT, v3=s23!sT, v2=s21!sT, v1=s31!sT }
{ vp=n6!nT, v3=s21!sT, v2=s31!sT, v1=s14!sT }

|

s21 s31 s14 s12

|

0	size5
1	size5
2	size5
3	size5
4	size5
5	size5
6	size5

d	size1
l	size1
r	size1
u	size1
c	size1
i	size1
 %	size1

v	size1

% example run log:
% 31.788s
% faultier
% Wed Nov 12 00:07:41 MST 2003
%      1	   3    rg(cc(v2))
%      2	   3    cc(dn(v2))
%      3	   3    dn(rg(v2))
%      4	{Found 3 terms of weight < 5 of 100 requested}


==> anc/TopDownC/Demo/seq_cube_4 <==

% RUN seq_cube_4

% cube rotation operations
% see file "seq_cube_1" for explanations


s12 ::= 12 ! dn(s51) ! rg(s32) ! lf(s42) ! up(s26) ! cc(s14) ! cl(s13) ! if(nP,s12,sT) ! if(n0,sT,s12).
s13 ::= 13 ! dn(s41) ! rg(s53) ! lf(s23) ! up(s36) ! cc(s12) ! cl(s15) ! if(nP,s13,sT) ! if(n0,sT,s13).
s14 ::= 14 ! dn(s31) ! rg(s24) ! lf(s54) ! up(s46) ! cc(s15) ! cl(s12) ! if(nP,s14,sT) ! if(n0,sT,s14).
s15 ::= 15 ! dn(s21) ! rg(s45) ! lf(s35) ! up(s56) ! cc(s13) ! cl(s14) ! if(nP,s15,sT) ! if(n0,sT,s15).
s21 ::= 21 ! dn(s62) ! rg(s41) ! lf(s31) ! up(s15) ! cc(s23) ! cl(s24) ! if(nP,s21,sT) ! if(n0,sT,s21).
s23 ::= 23 ! dn(s42) ! rg(s13) ! lf(s63) ! up(s35) ! cc(s26) ! cl(s21) ! if(nP,s23,sT) ! if(n0,sT,s23).
s24 ::= 24 ! dn(s32) ! rg(s64) ! lf(s14) ! up(s45) ! cc(s21) ! cl(s26) ! if(nP,s24,sT) ! if(n0,sT,s24).
s26 ::= 26 ! dn(s12) ! rg(s36) ! lf(s46) ! up(s65) ! cc(s24) ! cl(s23) ! if(nP,s26,sT) ! if(n0,sT,s26).
s31 ::= 31 ! dn(s63) ! rg(s21) ! lf(s51) ! up(s14) ! cc(s35) ! cl(s32) ! if(nP,s31,sT) ! if(n0,sT,s31).
s32 ::= 32 ! dn(s53) ! rg(s62) ! lf(s12) ! up(s24) ! cc(s31) ! cl(s36) ! if(nP,s32,sT) ! if(n0,sT,s32).
s35 ::= 35 ! dn(s23) ! rg(s15) ! lf(s65) ! up(s54) ! cc(s36) ! cl(s31) ! if(nP,s35,sT) ! if(n0,sT,s35).
s36 ::= 36 ! dn(s13) ! rg(s56) ! lf(s26) ! up(s64) ! cc(s32) ! cl(s35) ! if(nP,s36,sT) ! if(n0,sT,s36).
s41 ::= 41 ! dn(s64) ! rg(s51) ! lf(s21) ! up(s13) ! cc(s42) ! cl(s45) ! if(nP,s41,sT) ! if(n0,sT,s41).
s42 ::= 42 ! dn(s54) ! rg(s12) ! lf(s62) ! up(s23) ! cc(s46) ! cl(s41) ! if(nP,s42,sT) ! if(n0,sT,s42).
s45 ::= 45 ! dn(s24) ! rg(s65) ! lf(s15) ! up(s53) ! cc(s41) ! cl(s46) ! if(nP,s45,sT) ! if(n0,sT,s45).
s46 ::= 46 ! dn(s14) ! rg(s26) ! lf(s56) ! up(s63) ! cc(s45) ! cl(s42) ! if(nP,s46,sT) ! if(n0,sT,s46).
s51 ::= 51 ! dn(s65) ! rg(s31) ! lf(s41) ! up(s12) ! cc(s54) ! cl(s53) ! if(nP,s51,sT) ! if(n0,sT,s51).
s53 ::= 53 ! dn(s45) ! rg(s63) ! lf(s13) ! up(s32) ! cc(s51) ! cl(s56) ! if(nP,s53,sT) ! if(n0,sT,s53).
s54 ::= 54 ! dn(s35) ! rg(s14) ! lf(s64) ! up(s42) ! cc(s56) ! cl(s51) ! if(nP,s54,sT) ! if(n0,sT,s54).
s56 ::= 56 ! dn(s15) ! rg(s46) ! lf(s36) ! up(s62) ! cc(s53) ! cl(s54) ! if(nP,s56,sT) ! if(n0,sT,s56).
s62 ::= 62 ! dn(s56) ! rg(s42) ! lf(s32) ! up(s21) ! cc(s63) ! cl(s64) ! if(nP,s62,sT) ! if(n0,sT,s62).
s63 ::= 63 ! dn(s46) ! rg(s23) ! lf(s53) ! up(s31) ! cc(s65) ! cl(s62) ! if(nP,s63,sT) ! if(n0,sT,s63).
s64 ::= 64 ! dn(s36) ! rg(s54) ! lf(s24) ! up(s41) ! cc(s62) ! cl(s65) ! if(nP,s64,sT) ! if(n0,sT,s64).
s65 ::= 65 ! dn(s26) ! rg(s35) ! lf(s45) ! up(s51) ! cc(s64) ! cl(s63) ! if(nP,s65,sT) ! if(n0,sT,s65).

sT  ::=   12 ! 13 ! 14 ! 15 ! 21 ! 23 ! 24 ! 26 ! 31 ! 32 ! 35 ! 36 
	! 41 ! 42 ! 45 ! 46 ! 51 ! 53 ! 54 ! 56 ! 62 ! 63 ! 64 ! 65
	! dn(sT) ! rg(sT) ! lf(sT) ! up(sT) ! cc(sT) ! cl(sT) ! if(nT,sT,sT).

% arithmetic grammar generated by
% auo -grm arith max 6 maxConst 6 op '% if' -showInpGrm

nT ::= 0 ! 1 ! 2 ! 3 ! 4 ! 5 ! 6 ! %(nT,nT).
n0 ::= 0 ! %(n0,n1) ! %(n1,n1) ! %(n2,n1) ! %(n3,n1) ! %(n4,n1)
	! %(n5,n1) ! %(n6,n1) ! %(n0,n2) ! %(n2,n2) ! %(n4,n2) ! %(n6,n2)
	! %(n0,n3) ! %(n3,n3) ! %(n6,n3) ! %(n0,n4) ! %(n4,n4) ! %(n0,n5)
	! %(n5,n5) ! %(n0,n6) ! %(n6,n6).
n1 ::= 1 ! %(n1,n2) ! %(n3,n2) ! %(n5,n2) ! %(n1,n3) ! %(n4,n3)
	! %(n1,n4) ! %(n5,n4) ! %(n1,n5) ! %(n6,n5) ! %(n1,n6).
n2 ::= 2 ! %(n2,n3) ! %(n5,n3) ! %(n2,n4) ! %(n6,n4) ! %(n2,n5) ! %(n2,n6).
n3 ::= 3 ! %(n3,n4) ! %(n3,n5) ! %(n3,n6).
n4 ::= 4 ! %(n4,n5) ! %(n4,n6).
n5 ::= 5 ! %(n5,n6).
n6 ::= 6.
nP ::= 1 ! 2 ! 3 ! 4 ! 5 ! 6
	! %(n1,n2) ! %(n3,n2) ! %(n5,n2) ! %(n1,n3) ! %(n4,n3)
	! %(n1,n4) ! %(n5,n4) ! %(n1,n5) ! %(n6,n5) ! %(n1,n6)
	! %(n2,n3) ! %(n5,n3) ! %(n2,n4) ! %(n6,n4) ! %(n2,n5) ! %(n2,n6)
	! %(n3,n4) ! %(n3,n5) ! %(n3,n6) ! %(n4,n5) ! %(n4,n6) ! %(n5,n6).

|

%  0     1        2        3     4        5        6
% 12 rg 42 dn,cc 21 rg,dn 14 rg 54 dn,cc 41 rg,dn 15

%  2                  12, 42; 21
%  3              12, 42; 21, 14
%  4          12, 42; 21, 14, 54
%  5      12, 42; 21, 14, 54, 41
%  6  12, 42; 21, 14, 54, 41, 15
% vp                  v2  v1  go

{ vp=n2!nT, v2=s12!sT, v1=s42!sT }
{ vp=n3!nT, v2=s42!sT, v1=s21!sT }
{ vp=n4!nT, v2=s21!sT, v1=s14!sT }
{ vp=n5!nT, v2=s14!sT, v1=s54!sT }
{ vp=n6!nT, v2=s54!sT, v1=s41!sT }

|

s21 s14 s54 s41 s15

|

0	size5
1	size5
2	size5
3	size5
4	size5
5	size5
6	size5

d	size1
l	size1
r	size1
u	size1
c	size1
i	size1
 %	size1

% 31.788s
% faultier
% Wed Nov 12 00:07:41 MST 2003
%      1	   3    rg(cc(v2))
%      2	   3    cc(dn(v2))
%      3	   3    dn(rg(v2))
%      4	{Found 3 terms of weight < 5 of 100 requested}

v	size1



==> anc/TopDownC/Demo/wgf_arith <==

% int
0	size1
1	size1
2	size1
3	size1
4	size1
5	size1
6	size1
7	size1
8	size1
9	size1

% int --> int
s	size1
+	size1
-	size1
*	size1
//	size1
/	size1
 %	size1
mn	size1
mx	size1

% int --> bool
<	size1
eq	size1
>	size1

% bool --> bool
nt	size1
an	size1
or	size1
im	size1

if	size1
idx3	size1
idx4	size1
idx5	size1
idx6	size1

v	size1




==> anc/TopDownC/Demo/wgf_edit <==

% char constants
x	height1
v	height1

j	height1
k	height1
h	height1
l	height1
H	height1
M	height1
L	height1
+	height1
-	height1
w	height1
b	height1
e	height1
W	height1
B	height1
E	height1
0	height1
$	height1
f	height1
F	height1
 %	height1

% originally '{', '}' in vi, but '{', '}' are not allow in optrs here,
% since these chars are used for substitutions:
[/	height1
/]	height1



==> anc/TopDownC/Makefile <==

CC =	gcc

TARGETFLAGS	=		\
	-DATTRIBUTE_KNOWN	\
	-DINLINE_KNOWN		\

#	-DUCHAR_KNOWN		\
#	-D__LITTLE_ENDIAN	\
#	-D__BIG_ENDIAN		\

CFLAGS	= -Wall -DDEBUG $(TARGETFLAGS)

CFLAGSopt	=		\
	-Wall			\
	-Wshadow		\
	-Wbad-function-cast	\
	-Wcast-qual		\
	-O9			\
	-DLarge			\
	$(TARGETFLAGS)		

#	-Winline		\

########################################################################

SRCS =				\
	assoc.c			\
	bbt.c			\
	enum.c			\
	grmTab.c		\
	heap.c			\
	idTab.c			\
	intersect.c		\
	lift.c			\
	main.c			\
	member.c		\
	ntTab.c			\
	param.c			\
	parser.c		\
	phase.c			\
	rlTab.c			\
	rlWgResolve.c		\
	stringTab.c		\
	termTab.c		\
	weight.c		\
	wgfTab.c		

SRCSuser =			\
	User.c			\
	UserGrm.c		\
	UserGrmArith.c		\
	UserGrmEdit.c		\
	UserGrmGeom.c		\
	UserSeq.c		\
	UserTest.c		\
	UserWgf.c		

OBJS =	debug.o			\
	assoc.o			\
	bbt.o			\
	enum.o			\
	grmTab.o		\
	heap.o			\
	idTab.o			\
	intersect.o		\
	lift.o			\
	main.o			\
	member.o		\
	ntTab.o			\
	param.o			\
	parser.o		\
	phase.o			\
	rlTab.o			\
	rlWgResolve.o		\
	stringTab.o		\
	termTab.o		\
	weight.o		\
	wgfTab.o		

OBJSuser =			\
	User.o			\
	UserGrm.o		\
	UserGrmArith.o		\
	UserGrmEdit.o		\
	UserGrmGeom.o		\
	UserSeq.o		\
	UserTest.o		\
	UserWgf.o		

########################################################################

all: au
#all: au auo

########################################################################

%.o:	%.c %.intf au.h phase.h
	$(CC) $(CFLAGS) -c $<

########################################################################

au: $(OBJS) $(OBJSuser)
	$(CC) -o au $(OBJS) $(OBJSuser)

auo: $(SRCS) $(SRCSuser) au.h phase.h debug.o au
	$(CC) $(CFLAGSopt) $(SRCS) $(SRCSuser) debug.o -o auo

typecheck:
	touch au.h
	CFLAGS="$(CFLAGS) -DTYPECHECK" make -k -e au 2>&1	| \
	fgrep -v 'phase.c:'					| \
	fgrep -v ': In function `'				| \
	fgrep -v ': error: incompatible types in assignment'	| \
	fgrep -v ': error: invalid operands to binary'		| \
	fgrep -v ': warning: int format, '			| \
	fgrep -v ': warning: unsigned int format, '		| \
	fgrep -v ': error: wrong type argument to unary'	| \
	fgrep -v ': error: wrong type argument to increment'	| \
	fgrep -v ': error: wrong type argument to decrement'	| \
	fgrep -v ': error: array subscript is not an integer'	| \
	fgrep -v ': error: incompatible type for argument 1 of `Set'| \
	fgrep -v ': error: incompatible type for argument 1 of `Bbt'| \
	fgrep -v ': error: incompatible type for argument 1 of `Heap'| \
	fgrep -v ': error: incompatible type for argument 1 of `Id'| \
	fgrep -v ': error: incompatible type for argument 1 of `Wgf'| \
	fgrep -v ': error: incompatible type for argument 1 of `Ctxt'| \
	fgrep -v ': error: incompatible type for argument 1 of `Meth'| \
	fgrep -v ': error: incompatible type for argument 1 of `check'|\
	fgrep -v ': error: aggregate value used where an integer was'| \
	fgrep -v ': error: conversion to non-scalar type requested'|\
	fgrep -v ': At top level:'				| \
	fgrep -v ': warning: missing braces around initializer'	| \
	fgrep -v ': (near initialization for `'			| \
	fgrep -v ' defined but not used'			| \
	fgrep -v '] Error 1'



==> anc/TopDownC/README <==

************************************************************************
INSTALLATION
************************************************************************

1. Go to directory "Debug":
   shell> cd Debug

2. Create "debug.o":
   shell> make debug.o

3. Return to parent directory:
   shell> cd ..

4. Create "au" and "auo":
   shell> make auo

   "auo" is an optimized version of top-down E-anti-unification,
   without user-level debugging code.

   "au" has the same functionality as "auo", except that debug output
   may be switched on (see OPTIONS below), and that its internal
   tables are of smaller size.

This procedure has been tested under several Linux systems.
It is expected to work under other Unix derivatives as well.

Possibly, creating the file "debug.o" could make some trouble.
In this case, you may have to change the options
"-DLINUX" and "-DI386" in "Debug/Makefile" and/or adapt the
declaration of "sys_errlist_short", "sys_siglist_short", "sys_siglist"
in "Debug/debug.c". If anything else fails, create "debug0.o" with
"make debug0.o" in directory "Debug" and rename it to "debug.o".  



************************************************************************
EXAMPLE INPUTS
************************************************************************

Some example input files are collected in the directory "Demo".
Each of them should have at its beginning a comment line
(starting with "%") showing the command to run the file.

File names starting with "lem_" indicate examples of lemma inventions
in theorem proving, names starting with "seq_" indicate example of
sequence law computations in intelligence tests, names starting
with "exm_" indicate other examples.

File "exm_tut" contains some kind of tutorial explanations,
as does file "exm_7segment".



************************************************************************
INPUT FORMAT
************************************************************************

"au" expects the following input sections:

1. Rules of a regular tree grammar describing equivalence classes of 
   ground terms.

   Each rule has to 
   start with a nonterminal symbol,
   followed by "::=",
   followed by zero or more alternatives (separated by "!"),
   and terminated by "."

   Each alternative has to 
   start with a function symbol,
   followed by "(",
   followed by zero or more arguments (separated by ","),
   and terminated by ")".

   Each argument has to be a nonterminal symbol.
   The number of arguments must be the same for each occurrence of the
   same function symbol.
   If a function symbol has zero arguments, i.e. is a constant symbol,
   the "()" can be omitted.

   A nonterminal symbol, as well as a function symbol, can be any
   string not containing white space or any character from the
   string "=|!(,;).{}". It is not neccessary to declare a symbol to be
   a nonterminal symbol separately. Function symbols need not to be
   declared either.

   Grammar rules are separated by white space.

2. A number, say N, of substitutions, each assigning a nonterminal (or
   a union of nonterminals) to each of its domain variables.

   Each substitution has to
   start with "{",
   followed by zero or more assignments (separated by ","),
   and terminated by "}".

   Each assignment has to
   start with a variable symbol,
   followed by "=",
   followed by one or more nonterminal symbols (separated by "!").

   All N substitutions must have the same domain.

3. The same number, viz. N, of goal nonterminals 
   (separated by white space).

4. A list of weight assignments, one for each constant, variable, and
   function symbol.

   Each assignment consists in the symbol followed by the weight
   function name. Both are just separated by white space.
   Succeeding assignments are also separated just by white space.

   The weight function name must be one of
   "size1" ... "size9" or "height1" ... "height9".
   More weight functions may be defined by extending the code in file
   "UserWgf.c".

   The weight function name must be one of
   "size1" ... "size9" or "height1" ... "height9".
   More weight functions may be defined by extending the code in file
   "UserWgf.c".

The sections 1. to 4. must be given in the fixed order as above and
separated by "|".

A "%" at the very first character of a line indicates that the whole
line shall be ignored as a comment. At any other column, "%" does not
start a comment. It can therefore be used e.g. as a function
symbol, too.



************************************************************************
* COMMAND LINE SYNTAX						       *
************************************************************************

"auo" may be called with the following syntax:

auo [-help] [-showInpGrm] [-showIntsGrm] [-showSortedGrm]	\
    [-showEmpty] [-showProgress] [-annEnum] [-showStat]		\
    [-showMinTerms WEIGHTOFFSET COUNT] [-ntSep SEPARATOR]	\
    [-CONTEXTNAME -METHODNAME METHODOPTIONS...]

-help
	Print a list of available options, then exit.

-showInpGrm
	Print input tree grammar.
	This makes sense only if this grammar was automatically
	generated rather than read from section 1. of a user input
	file (see USER-DEFINED METHODS below).

-showIntsGrm
	Print the grammar for the language intersection of all lifted
	input grammars.
	Note: this grammar may be huge!

-showSortedGrm
	Print the intersection grammar after sorting its alternatives
	by increasing minimum weight.
	Note: this grammar may be huge!

-showEmpty
	Print a list of all nonterminals of the intersection grammar
	that produce an empty language.

-showProgress
	Display the current computation phase on stdout.
	This does not make much sense if stdout is not directed to a
	tty.

-annEnum
	Annotate each subterm of a solution term with the nonterminal
	name of the intersection grammar it belongs to.

-showStat
	Suppress runtime and memory statistics.

-showMinTerms WEIGHTOFFSET COUNT
	Enumerate up to COUNT solution terms of weight
	MIN+1+WEIGHTOFFSET, where MIN is the minimum weight of the
	solution nonterminal. This assumes that weight can be added,
	which need not be the case in general, but happens to be in
	the current implementation.
	Default is COUNT=10 and WEIGHTOFFSET=0.

-ntSep SEPARATOR
	Separate input grammar nonterminal names by SEPARATOR
	when concatenating them to form a nonterminal name of the
	intersection grammar.  Default is the empty string "".

-CONTEXTNAME -METHODNAME METHODOPTIONS...
	Use user-defined method METHODNAME to generate one or more
	input sections automatically (see USER-DEFINED METHODS below).



************************************************************************
* USER-DEFINED METHODS						       *
************************************************************************

It is teditious to set up the grammar required for section 1. of input
file manually. Moreover, in many applications the input substitutions
and the goal nonterminals in section 2. and 3., respectively, can be
set up automatically from some specification.

-grm arith
	Generate the input tree grammar by the C-routine grmGenArith()
	in source file UserGrmArith.c.
	Supported options are:
	 finite
		Generate grammar for finite arithmetic (mod MaxNtNumber).
	 max MaxNtNumber
		Generate grammar for numbers 0,...,MaxNtNumber
		(default 5).
	 maxConst MaxConstNumber
		Admit constant symbols 0,...,MaxConstNumber
		(default 5, must be <=MaxNtNumber).
	 pref NtPrefix
		Use string Pref as prefix for nonterminal names
		(default "n").
	 top TopNtSuffix
		Use string TopNtSuffix as suffix for the all-terms
		nonterminal (default "T").
	 op OpTokenList
		Admit operators from OpTokenList (separated by space,
		enclose in quote for shell; default "+ *").
		Available operators are:
		 s
			successor (wrap-around for finite arithmetic)
		 + - *
			sum, difference, product
		 /
			quotient, x/y is defined only if y divides x
		 //
			truncated quotient, x/y is defined for all y!=0
		 %
			remainder
		 mn mx
			minimum, maximum
		 < eq >
			comparison (yields 0 for false, 1 for true),
			note the "=" couldn't be used for equality
		 nt an or
			boolean negation, conjunction, disjunction
			(work on 0,1 for false,true)
		 im
			boolean implication
		 if
			if-then-else (defined only if condition is 0 or 1)
		 idx3 idx4 idx5 idx6
			idxN implements a switch with cases 0,...,N-1;
			for example, idx4(c,d_0,d_1,d_2,d_3) = d_c,
			it is undefined for c>=4
	
-grm edit
	Generate the input tree grammar by the C-routine
	in source file UserGrmEdit.c.
	Supported options are:
	 pref NtPrefix
		Use string Pref as prefix for nonterminal names
		(default "n").
	 top TopNtSuffix
		Use string TopNtSuffix as suffix for the all-terms
		nonterminal (default "T").
	 file EditFile
		Generate input grammar such that operators refer to
		movement commands in file EditFile. This option is
		required. 
		No modifications can be made in the file, only cursor
		moving commands are supported.
	 op OpTokenList
		Available operators are (inspired by Unix vi):
		 h j k l
			left, down, up, right
		 H M L
			top, mid, bottom of screen
		 + -
			first non-space position of next, previous line
		 w b e
			start of next, start of previous, end of next word
			(delimited by character class change)
		 W B E
			start of next, start of previous, end of next WORD
			(delimited by space)
		 0 $
			first, last position of current line
		 f F
			find character forward, backward
		 %
			find matching bracket
		 \[ \]
			next, presious paragraph
			(name deviates from vi since curly brackets
			are reserved as meta symbols)

-grm geom
	{This method is not yet fully sopported}
	Generate the input tree grammar by the C-routine
	in source file UserGrmGeom.c.
	Supported options are:
	 top TopNtSuffix
	 op OpTokenList

-subst seq
	Supported options are:
	 file SeqFileName
		Read the sequence to be continued from SeqFileName.
		Sequence members are separated by "," and optional space.
		Use ";" instead before the first member to be explained.
		Terminate the sequence by ".".
	 showSubst
		Print the generated substitution in the log file.
	 top TopNtName
		Use string TopNtName as name for the all-terms
		nonterminal (default "nT").
		{Probably needs to be consistent with the -grm options.}

{... to be continued}



************************************************************************
* CONTACT							       *
************************************************************************

Please send your questions and complaints to the email address
"jochen.burghardt(at)alumni.tu-berlin.de".



************************************************************************
* DISCLAIMER							       *
************************************************************************

Anyone can use these programs in any manner they choose, including
modification and redistribution, provided they make no charge for it,
and these conditions remain unchanged.

These programs are distributed as is, with all faults (if any),
and without any warranty.



==> anc/TopDownC/README.vim <==

syntax clear

syntax match header	"^\*.*"
syntax match quote	"\"[^\"]*\""
syntax match option	"\[-[^\]]*\]"ms=s+1,me=e-1
syntax match option	"^-[a-zA-Z \.-]*$"
syntax match option	"^\t .*$"
syntax match option	"^\t\t .*$"
syntax match note	"Note:"
syntax match command	"shell> .*$"
syntax match remark	"{[^}]*}"ms=s+1,me=e-1

highlight link header	comment
highlight link quote	number
highlight link option	type
highlight link note	statement
highlight link command	macro
highlight link remark	todo




==> anc/TopDownC/RELEASE_DATE <==
Tue Mar 21 14:39:56 CET 2017


==> anc/TopDownC/TUTORIAL <==

"au" computes the constrained E-generalization of N terms according to
Def.2 in [Burghardt.2005].



 DEFINITION (Constrained E-Generalization)

 Given two terms t1, t2, a variable set V, 
 two substitutions sigma1, sigma2 with
	dom sigma1 = dom sigma2 = V
 and an equational theory E,
 define the set of E-generalizations of t1 and t2 wrt. sigma1 and sigma2
 as
	{ t in T(V) | t sigma1 == t1 and t sigma2 == t2 }.
 Here, == denotes equality wrt. E,
 and T(V) denotes the set of all terms that can be built from variables
 in V.



Assume, for example, you need to construct
a function f that maps 0 to 1 and 1 to 3.
You are allowed to use addition and multiplication to build f.
In this case, sigma1 and sigma2 is { v = 0 } and { v = 1 },
respectively, while t1 and t2 is 1 and 3, respectively.
E is an equational theory that ensures e.g. 2 + 1 == 3.
Note that 2 + 1 and 3 are different as terms,
i.e. 2 + 1 = 3 does not hold, where "=" denotes syntactic equality.

The file Demo/exm_tut contains the setup for "au" to compute a term
for f. You may run "au" on this file using the command line given in the
heading comment in the file (the shell script RUN just calls
the optimized version of "au" with certain default parameters).
You will find the output in Demo/exm_tut.log.



@ARTICLE{Burghardt.2005,
AUTHOR  = {Jochen Burghardt},
TITLE   = {{$E$}-Generalization Using Grammars},
JOURNAL = {Artificial Intelligence Journal},
PUBLISHER       = {Elsevier},
VOLUME  = {165},
NUMBER  = {1},
PAGES   = {1--35},
YEAR    = {2005}
}



==> anc/TopDownC/TUTORIAL.vim <==

syntax clear

syntax match citeText		"^ .*$" contains=citeFormula
syntax match citeText		"\<Def\.[0-9]*\>"

syntax match citeFormula	"^	.*$"
syntax match citeFormula	"\<t[12]\>"
syntax match citeFormula	"\<V\>"
syntax match citeFormula	"\<f\>"
syntax match citeFormula	"{[^}]*}"
syntax match citeFormula	"\<T([^)]*)"
syntax match citeFormula	"=="
syntax match citeFormula	"="
syntax match citeFormula	"\<E\>"
syntax match citeFormula	"\<sigma[12]\>"

highlight link citeText		comment
highlight link citeFormula	number



==> anc/TopDownC/User.c <==



#include "au.h"
#include "phase.h"

#include "phase.intf"
#include "UserGrm.intf"
#include "UserSeq.intf"
#include "UserTest.intf"
#include "UserWgf.intf"



/* ****************************************************************** */
/* ***** user definable routines *********************************@@* */
/* ****************************************************************** */



void initUser(void)
{
    phaseBegin(phInitUser);
    initUserWgf();
    initUserTest();	/* wgf's def.d here are not overridden later */
    initUserGrm();
    initUserSeq();
    phaseEnd(phInitUser);
}




==> anc/TopDownC/UserGrm.c <==



#include "au.h"
#include "phase.h"

#include "UserGrm.intf"

#include "phase.intf"
#include "idTab.intf"
#include "rlTab.intf"
#include "ntTab.intf"
#include "grmTab.intf"
#include "param.intf"
#include "UserGrmArith.intf"
#include "UserGrmEdit.intf"
#include "UserGrmGeom.intf"




/* ****************************************************************** */
/* ***** common routines for grammar generation ******************@@* */
/* ****************************************************************** */


static const char *ntPref  = "n";
static const char *topSuff = "T";

void SetNtPref(
    const char *pref)
{
    ntPref = pref;
}

void SetTopSuff(
    const char *suff)
{
    topSuff = suff;
}

idIT genTopId(void)
{
    char str[32];

    sprintf(str,"%s%s",ntPref,topSuff);
    return enterId(false,str,0);
}

__attr__((const),
static uint findOp(
    const char *nameTab[],
    uint nameMax,
    const char *name))
{
    uint i;

    for (i=0; i<nameMax; ++i)
	if (strcmp(nameTab[i],name) == 0)
	    return i;
    return nameMax;
}


#define opDelim			" ,"
#define argBufMax		1024

__attr__((const),
void parsOpTokens(
    const char **nameTab,
    uint nameMax,
    uint *opSet,
    const char *arg))
{
    char *tok;
    uint op;
    char argBuf[argBufMax];

    db(bg(20,"parsOpTokens(arg='%s')",arg);)
    check(strlen(arg)<argBufMax,"parsOpTokens: arg too long");
    strcpy(argBuf,arg);
    tok = strtok(argBuf,opDelim);
    if (tok != NULL) {
	do {
	    op = findOp(nameTab,nameMax,tok);
	    check(op<nameMax,"parsOpTokens: '%s' invalid",tok);
	    *opSet |= shift(op,0);
	    db(wr(20,"tok='%s' op=%d *opSet=0x%08x",tok,op,*opSet);)
	} while ((tok=strtok(NULL,opDelim)) != NULL);
    }
    db(en(20,"parsOpTokens *opSet=0x%08x",*opSet);)
}




/*
static idIT numId(
    bool isFct,
    uint num)
{
    char str[32];

    if (isFct)
	sprintf(str,"%d",num);
    else
	sprintf(str,"%s%d",ntPref,num);
    return enterId(isFct,str,0);
}
*/


/*
static inline void genAlt1(nm1)
    uint nm1;
{
    openAlt();
    appendArg(numId(false,nm1));
    closeAlt();
}

static inline void genAlt2(nm1,nm2)
    uint nm1;
    uint nm2;
{
    openAlt();
    appendArg(numId(false,nm1));
    appendArg(numId(false,nm2));
    closeAlt();
}
*/



void initUserGrm(void)
{
    initUserGrmArith();
    initUserGrmEdit();
    initUserGrmGeom();
}

/*
void genTop(opSet,NameTab,arityTab,max)
    uint opSet;
    idIT idTab[];
    uint arityTab[];
    uint max;

{
    ntIT nt;
    uint num;
    uint i;
    uint op;
    char str[32];

    sprintf(str,"%s%s",ntPref,topSuff);
    topId = enterId(false,str,0);
    nt = newNt(topId);
    openRule(nt);
    updateIdNDef(topId,nt);

    FIXME only used in arith grammar:
    if (opSet & shift(opNum,0)) {
	for (num=0; num<=opNumMax; ++num) {
	    openGroup(numId(true,num));
	    closeGroup();
	}
    }

    for (op=1; op<opMax; ++op)
	if (opSet & shift(op,0)) {
	    openGroup(opId[op]);
	    openAlt();
	    for (i=0; i<opArity[op]; ++i)
		appendArg(topId);
	    closeAlt();
	    closeGroup();
	}
    closeRule();
}
*/





==> anc/TopDownC/UserGrm.intf <==

extern void parsOpTokens(const char**,uint,uint*,const char*);
extern void SetNtPref(const char*);
extern void SetTopSuff(const char*);
extern idIT genTopId(void);
extern void initUserGrm(void);



==> anc/TopDownC/UserGrmArith.c <==

#include "au.h"
#include "phase.h"

#include "phase.intf"
#include "idTab.intf"
#include "rlTab.intf"
#include "ntTab.intf"
#include "grmTab.intf"
#include "param.intf"
#include "UserWgf.intf"
#include "UserGrm.intf"
#include "wgfTab.intf"



/* ****************************************************************** */
/* ***** generate arithmetic grammar *****************************@@* */
/* ****************************************************************** */



#define opNum		0	/* 0, 1, 2, 3, ..., opNumMax */
#define opSuc		1	/* s(x) */
#define opPlus		2	/* x+y */
#define opMinus		3	/* x-y */
#define opTimes		4	/* x*y */
#define opDiv		5	/* x/y  (defined only if y divides x) */
#define opIDiv		6	/* x//y (always defined for y!=0) */
#define opMod		7	/* x%y */
#define opMn		8	/* min{x,y} */
#define opMx		9	/* max{x,y} */
#define opLt		10	/* x<y */
#define opEq		11	/* x=y */
#define opGt		12	/* x>y */
#define opNot		13	/* not x */
#define opAnd		14	/* x and y */
#define opOr		15	/* x or y */
#define opImpl		16	/* x implies y */
#define opIf		17	/* if x then y else z fi */
#define opIdx3		18	/* idx(ctrl,data0,data1,data2) */
#define opIdx4		19	/* idx(ctrl,d0,d1,d2,d3) */
#define opIdx5		20	/* idx(ctrl,d0,d1,d2,d3,d4) */
#define opIdx6		21	/* idx(ctrl,d0,d1,d2,d3,d4,d5) */

#define opMax		22

static const char *opName[opMax] = {
    "89","s", "+", "-", "*", "/", "//","%", "mn","mx",
    "<", "eq", ">", "nt","an","or","im","if", "idx3", "idx4",
    "idx5", "idx6"
};

static uint opArity[opMax] = {
     0,   1,   2,   2,   2,   2,   2,    2,    2,   2,
     2,   2,   2,   1,   2,   2,   2,    3,    4,   5,
     6,   7
};


static uint arithOps = 0
	| shift(opNum,0)
	| shift(opPlus,0)
	| shift(opTimes,0)
	;
static int  numMax   = 5;
static int  opNumMax = 5;
static const char *ntPref  = "n";
static const char *topSuff = "T";
static bool algFinite;

static idIT opId[opMax];
static idIT topId;



static void parsGrmGenArith(
    int argc,
    const char **argv)
{
    int i;
    int nm1;
    int nm2;

    db(bg(20,"parsGrmGenArith(argc=%d,)",argc);)
    algFinite = false;
    for (i=1; i<argc; ++i)
	if (strcmp(argv[i],"max") == 0) {
	    sscanf(argv[++i]," %d",&numMax);
	    check(0<=numMax,"%s: max %d invalid",argv[0],numMax);
	    db(wr(20,"numMax=%d",numMax);)
	} else if (strcmp(argv[i],"maxConst") == 0) {
	    sscanf(argv[++i]," %d",&opNumMax);
	    check(-1<=opNumMax&&opNumMax<=numMax,
			    "%s: maxConst %d invalid",argv[0],opNumMax);
	    db(wr(20,"opNumMax=%d",opNumMax);)
	} else if (strcmp(argv[i],"pref") == 0) {
	    ntPref = argv[++i];
	} else if (strcmp(argv[i],"top") == 0) {
	    topSuff = argv[++i];
	} else if (strcmp(argv[i],"finite") == 0) {
	    algFinite = ! algFinite;
	} else if (strcmp(argv[i],"op") == 0) {
	    arithOps = shift(opNum,0);
	    parsOpTokens(opName,opMax,&arithOps,argv[++i]);
	} else {
	    checkFail("%s: '%s' invalid",argv[0],argv[i]);
	}
    if (opNumMax > numMax)
	opNumMax = numMax;
    if (algFinite) {
	check((arithOps&shift(opIDiv,0))==0,
				"'//' undefined for finite arithmetic");
	if ((arithOps & (shift(opDiv,0) | shift(opMod,0))) != 0) {
	    for (nm1=2; nm1<=numMax-1; ++nm1)
		for (nm2=2; nm2<=nm1; ++nm2)
		    if (nm1 * nm2 == numMax + 1)
			checkFail("'/', '%%' defined for prime size"
						" only, %d = %d * %d",
						numMax+1,nm1,nm2);
	}
    }
    db(en(20,"parsGrmGenArith");)
}



static idIT numId(
    bool isFct,
    uint num)
{
    char str[32];

    if (isFct)
	sprintf(str,"%d",num);
    else
	sprintf(str,"%s%d",ntPref,num);
    return enterId(isFct,str,0);
}



static inline void genAlt1(
    uint nm1)
{
    openAlt();
    appendArgI(numId(false,nm1));
    closeAlt();
}

static inline void genAlt2(
    uint nm1,
    uint nm2)
{
    openAlt();
    appendArgI(numId(false,nm1));
    appendArgI(numId(false,nm2));
    closeAlt();
}

static inline void genTop(void)
{
    ntIT nt;
    uint num;
    uint i;
    uint op;
    char str[32];

    sprintf(str,"%s%s",ntPref,topSuff);
    topId = enterId(false,str,0);
    nt = newNtI(topId);
    openRule(nt);
    updateIdNDef(topId,nt);
    if (arithOps & shift(opNum,0)) {
	for (num=0; num<=opNumMax; ++num) {
	    openGroup(numId(true,num));
	    closeGroup();
	}
    }
    for (op=1; op<opMax; ++op)
	if (arithOps & shift(op,0)) {
	    openGroup(opId[op]);
	    openAlt();
	    for (i=0; i<opArity[op]; ++i)
		appendArgI(topId);
	    closeAlt();
	    closeGroup();
	}
    closeRule();
}



static void grmGenArith(
    int argc,
    const char **argv)
{
    grmIT grm;
    ntIT ntL;
    uint num;
    uint nm1;
    uint nm2;
    idIT idL;
    uint op;

    db(bg(20,"grmGenArith");)
    phaseBegin(phParseRules);
    grm = openGrm(NULL,0,(prNtT*)prNt,(prNtT*)prId);
    initTopArity();
    for (op=1; op<opMax; ++op)
	if (arithOps & shift(op,0)) {
	    opId[op] = enterId(true,opName[op],opArity[op]);
	    updateTopArity(opArity[op]);
	}
    genTop();
    for (num=0; num<=numMax; ++num) {
	idL = numId(false,num);
	ntL = newNtI(idL);
	openRule(ntL);
	updateIdNDef(idL,ntL);
	for (op=0; op<opMax; ++op)
	    if (arithOps & shift(op,0)) {
		switch (op) {
		case opNum:
		    if (num <= opNumMax) {
			openGroup(numId(true,num));
			openAlt();
			closeAlt();
			closeGroup();
		    }
		    break;
		case opSuc:
		    if (num > 0) {
			openGroup(opId[op]);
			genAlt1(num-1);
			closeGroup();
		    } else if (algFinite) {
			openGroup(opId[op]);
			genAlt1(numMax);
			closeGroup();
		    }
		    break;
		case opPlus:
		    openGroup(opId[op]);
		    for (nm1=0; nm1<=num; ++nm1)
			genAlt2(nm1,num-nm1);
		    if (algFinite) {
			for (nm1=num+1; nm1<=numMax; ++nm1)
			    genAlt2(nm1,num+numMax+1-nm1);
		    }
		    closeGroup();
		    break;
		case opMinus:
		    openGroup(opId[op]);
		    for (nm1=0; nm1<=numMax-num; ++nm1)
			genAlt2(num+nm1,nm1);
		    if (algFinite) {
			for (nm1=numMax-num+1; nm1<=numMax; ++nm1)
			    genAlt2(num+nm1-numMax-1,nm1);
		    }
		    closeGroup();
		    break;
		case opTimes:
		    openGroup(opId[op]);
		    if (num == 0) {
			openAlt();
			appendArgI(numId(false,0));
			appendArgI(topId);
			closeAlt();
			openAlt();
			appendArgI(topId);
			appendArgI(numId(false,0));
			closeAlt();
			if (algFinite) {
			    for (nm1=1; nm1<=numMax; ++nm1)
				for (nm2=1; nm2<=numMax; ++nm2)
				    if ((nm1 * nm2) % (numMax + 1) == 0)
					genAlt2(nm1,nm2);
			}
		    } else if (algFinite) {
			for (nm1=1; nm1<=numMax; ++nm1)
			    for (nm2=1; nm2<=numMax; ++nm2)
				if ((nm1 * nm2) % (numMax + 1) == num)
				    genAlt2(nm1,nm2);
		    } else {
			for (nm1=1; nm1<=num; ++nm1)
			    if (num % nm1 == 0)
				genAlt2(nm1,num/nm1);
		    }
		    closeGroup();
		    break;
		case opDiv:
		    openGroup(opId[op]);
		    if (num == 0) {
			openAlt();
			appendArgI(numId(false,0));
			appendArgI(topId);
			closeAlt();
		    } else if (algFinite) {
			for (nm1=1; nm1<=numMax; ++nm1)
			    for (nm2=1; nm2<=numMax; ++nm2)
				if ((nm2 * num) % (numMax + 1) == nm1)
				    genAlt2(nm1,nm2);
		    } else {
			for (nm1=1; nm1<=numMax/num; ++nm1)
			    genAlt2(num*nm1,nm1);
		    }
		    closeGroup();
		    break;
		case opIDiv:
		    openGroup(opId[op]);
		    if (num == 0) {
			openAlt();
			appendArgI(numId(false,0));
			appendArgI(topId);
			closeAlt();
		    } else {
			for (nm1=1; nm1<=numMax/num; ++nm1)
			    for (nm2=0; nm2<nm1&&num*nm1+nm2<=numMax;
								++nm2)
				genAlt2(num*nm1+nm2,nm1);
		    }
		    closeGroup();
		    break;
		case opMod:
		    openGroup(opId[op]);
		    for (nm1=num+1; nm1<=numMax; ++nm1)
			for (nm2=num; nm2<=numMax; nm2+=nm1)
			    genAlt2(nm2,nm1);
		    closeGroup();
		    break;
		case opMn:
		    openGroup(opId[op]);
		    for (nm1=num; nm1<=numMax; ++nm1)
			genAlt2(num,nm1);
		    for (nm1=num+1; nm1<=numMax; ++nm1)
			genAlt2(nm1,num);
		    closeGroup();
		    break;
		case opMx:
		    openGroup(opId[op]);
		    for (nm1=0; nm1<=num; ++nm1)
			genAlt2(num,nm1);
		    for (nm1=0; nm1<num; ++nm1)
			genAlt2(nm1,num);
		    closeGroup();
		    break;
		case opLt:
		    if (num == 0) {
			openGroup(opId[op]);
			for (nm1=0; nm1<=numMax; ++nm1)
			    for (nm2=0; nm2<=nm1; ++nm2)
				genAlt2(nm1,nm2);
			closeGroup();
		    } else if (num == 1) {
			openGroup(opId[op]);
			for (nm1=0; nm1<=numMax; ++nm1)
			    for (nm2=nm1+1; nm2<=numMax; ++nm2)
				genAlt2(nm1,nm2);
			closeGroup();
		    }
		    break;
		case opEq:
		    if (num == 0) {
			openGroup(opId[op]);
			for (nm1=0; nm1<=numMax; ++nm1)
			    for (nm2=0; nm2<=numMax; ++nm2)
				if (nm1 != nm2)
				    genAlt2(nm1,nm2);
			closeGroup();
		    } else if (num == 1) {
			openGroup(opId[op]);
			for (nm1=0; nm1<=numMax; ++nm1)
			    genAlt2(nm1,nm1);
			closeGroup();
		    }
		    break;
		case opGt:
		    if (num == 0) {
			openGroup(opId[op]);
			for (nm1=0; nm1<=numMax; ++nm1)
			    for (nm2=nm1; nm2<=numMax; ++nm2)
				genAlt2(nm1,nm2);
			closeGroup();
		    } else if (num == 1) {
			openGroup(opId[op]);
			for (nm1=1; nm1<=numMax; ++nm1)
			    for (nm2=0; nm2<nm1; ++nm2)
				genAlt2(nm1,nm2);
			closeGroup();
		    }
		    break;
		case opNot:
		    if (num == 0) {
			openGroup(opId[op]);
			genAlt1(1);
			closeGroup();
		    } else if (num == 1) {
			openGroup(opId[op]);
			genAlt1(0);
			closeGroup();
		    }
		    break;
		case opAnd:
		    if (num == 0) {
			openGroup(opId[op]);
			genAlt2(0,0);
			genAlt2(0,1);
			genAlt2(1,0);
			closeGroup();
		    } else if (num == 1) {
			openGroup(opId[op]);
			genAlt2(1,1);
			closeGroup();
		    }
		    break;
		case opOr:
		    if (num == 0) {
			openGroup(opId[op]);
			genAlt2(0,0);
			closeGroup();
		    } else if (num == 1) {
			openGroup(opId[op]);
			genAlt2(0,1);
			genAlt2(1,0);
			genAlt2(1,1);
			closeGroup();
		    }
		    break;
		case opImpl:
		    if (num == 0) {
			openGroup(opId[op]);
			genAlt2(1,0);
			closeGroup();
		    } else if (num == 1) {
			openGroup(opId[op]);
			genAlt2(0,0);
			genAlt2(0,1);
			genAlt2(1,1);
			closeGroup();
		    }
		    break;
		case opIf:
		    openGroup(opId[op]);
		    openAlt();
		    appendArgI(numId(false,1));
		    appendArgI(numId(false,num));
		    appendArgI(topId);
		    closeAlt();
		    openAlt();
		    appendArgI(numId(false,0));
		    appendArgI(topId);
		    appendArgI(numId(false,num));
		    closeAlt();
		    closeGroup();
		    break;
		case opIdx3:
		    openGroup(opId[op]);
		    openAlt();
		    appendArgI(numId(false,0));
		    appendArgI(numId(false,num));
		    appendArgI(topId);
		    appendArgI(topId);
		    closeAlt();
		    openAlt();
		    appendArgI(numId(false,1));
		    appendArgI(topId);
		    appendArgI(numId(false,num));
		    appendArgI(topId);
		    closeAlt();
		    openAlt();
		    appendArgI(numId(false,2));
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(numId(false,num));
		    closeAlt();
		    closeGroup();
		    break;
		case opIdx4:
		    openGroup(opId[op]);
		    openAlt();
		    appendArgI(numId(false,0));
		    appendArgI(numId(false,num));
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(topId);
		    closeAlt();
		    openAlt();
		    appendArgI(numId(false,1));
		    appendArgI(topId);
		    appendArgI(numId(false,num));
		    appendArgI(topId);
		    appendArgI(topId);
		    closeAlt();
		    openAlt();
		    appendArgI(numId(false,2));
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(numId(false,num));
		    appendArgI(topId);
		    closeAlt();
		    openAlt();
		    appendArgI(numId(false,3));
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(numId(false,num));
		    closeAlt();
		    closeGroup();
		    break;
		case opIdx5:
		    openGroup(opId[op]);
		    openAlt();
		    appendArgI(numId(false,0));
		    appendArgI(numId(false,num));
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(topId);
		    closeAlt();
		    openAlt();
		    appendArgI(numId(false,1));
		    appendArgI(topId);
		    appendArgI(numId(false,num));
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(topId);
		    closeAlt();
		    openAlt();
		    appendArgI(numId(false,2));
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(numId(false,num));
		    appendArgI(topId);
		    appendArgI(topId);
		    closeAlt();
		    openAlt();
		    appendArgI(numId(false,3));
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(numId(false,num));
		    appendArgI(topId);
		    closeAlt();
		    openAlt();
		    appendArgI(numId(false,4));
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(numId(false,num));
		    closeAlt();
		    closeGroup();
		    break;
		case opIdx6:
		    openGroup(opId[op]);
		    openAlt();
		    appendArgI(numId(false,0));
		    appendArgI(numId(false,num));
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(topId);
		    closeAlt();
		    openAlt();
		    appendArgI(numId(false,1));
		    appendArgI(topId);
		    appendArgI(numId(false,num));
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(topId);
		    closeAlt();
		    openAlt();
		    appendArgI(numId(false,2));
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(numId(false,num));
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(topId);
		    closeAlt();
		    openAlt();
		    appendArgI(numId(false,3));
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(numId(false,num));
		    appendArgI(topId);
		    appendArgI(topId);
		    closeAlt();
		    openAlt();
		    appendArgI(numId(false,4));
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(numId(false,num));
		    appendArgI(topId);
		    closeAlt();
		    openAlt();
		    appendArgI(numId(false,5));
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(topId);
		    appendArgI(numId(false,num));
		    appendArgI(topId);
		    closeAlt();
		    closeGroup();
		    break;
		default:
		    checkFail("grmGenArith() num=%d op=%d",num,op);
		    break;
		}
	    }
	closeRule();
    }
    closeGrm();
    SetInGrm(grm);
    phaseEnd(phParseRules);
    db(en(20,"grmGenArith");)
}



void initUserGrmArith(void)
{
    addMethod("grm","arith",parsGrmGenArith,grmGenArith,
					"[finite]"
					"\n[max MaxNtNumber]"
					"\n[maxConst MaxConstNumber]"
					"\n[pref NtPrefix]"
					"\n[top TopNtSuffix]"
					"\n[op OpTokenList]");
}





==> anc/TopDownC/UserGrmArith.intf <==

extern void initUserGrmArith(void);



==> anc/TopDownC/UserGrmEdit.c <==

#include "au.h"
#include "phase.h"

#include "phase.intf"
#include "idTab.intf"
#include "rlTab.intf"
#include "ntTab.intf"
#include "grmTab.intf"
#include "UserGrm.intf"
#include "UserWgf.intf"
#include "param.intf"
#include "wgfTab.intf"



/* ****************************************************************** */
/* ***** generate editor grammar *********************************@@* */
/* ****************************************************************** */



#define op_j		0	/* down */
#define op_k		1	/* up */
#define op_h		2	/* left */
#define op_l		3	/* right */
#define op_H		4	/* top    of screen */
#define op_M		5	/* mid    of screen */
#define op_L		6	/* bottom of screen */
#define op_plus		7	/* next line, first nonblank */
#define op_minus	8	/* prev line, first nonblank */
#define op_w		9	/* next word */
#define op_b		10	/* prev word */
#define op_e		11	/* end  word */
#define op_W		12	/* next WORD */
#define op_B		13	/* prev WORD */
#define op_E		14	/* end  WORD */
#define op_0		15	/* first column of cur line */
#define op_dollar	16	/* last  column of cur line */
#define op_f		17	/* find char forward */
#define op_F		18	/* find char backward */
#define op_percent	19	/* find matching bracket */
#define op_curlyOpen	20	/* prev paragraph */
#define op_curlyClose	21	/* next paragraph */

#define opMax		22

static const char *opName[opMax] = {
/* 0*/	"j", "k", "h", "l", "H", "M", "L", "+", "-", "w",
/*10*/	"b", "e", "W", "B", "E", "0", "$", "f", "F", "%",
/*20*/	"[/", "/]",
};
/* op_curlyOpen, op_curlyClose are represented by "{", "}" in vi, */
/* but by "[/", /]" here, since '{' and '}' are not allowed in optrs */

static uint opArity[opMax] = {
/* 0*/	 1,   1,   1,   1,   0,   0,   0,   1,   1,   1,
/*10*/	 1,   1,   1,   1,   1,   1,   1,   2,   2,   1,
/*20*/	 1,   1,
};


static uint editOps = 0x003fffff;

static idIT opId[opMax];



/* ****************************************************************** */
/* ***** file contents *******************************************@@* */
/* ****************************************************************** */


#define fileMax		64*KILO
#define lineMax		 1*KILO


static char file[fileMax];	/* screen/file contents */
static int line[lineMax];	/* start index of each line */
static int fileTop;
static int lineTop;
static int colTop;		/* maximal line length in file */



/* return contents of screen/file at line (l), col (c) */
__attr__((pure),
static inline char getFile(
    int l,
    int c))
{
    if (c < 0 || c >= line[l+1]-line[l])
	return ' ';
    else
	return file[line[l]+c];
}

static void initFile(void)
{
    lineTop = 0;
    fileTop = 0;
    colTop  = 0;
    line[lineTop++] = fileTop;
}



/* load file (fn) into array (file) */
static void loadFile(
    const char *fn)
{
    FILE *fd;
    int chr;
    int col;

    db(bg(23,"loadFile('%s')",fn);)
    fd = fopen(fn,"r");
    check(fd!=NULL,"opening grmEdit input file '%s'",fn);
    col = 0;
    while ((chr=getc(fd)) != EOF) {
	/*db(wr(23,"chr='%c' lineTop=%d fileTop=%d",
						chr,lineTop,fileTop);)*/
	if (chr == '\n') {
	    if (lineTop >= lineMax)
		break;
	    line[lineTop++] = fileTop;
	    if (col > colTop)
		colTop = col;
	    col = 0;
	} else if (chr == '\t') {
	    if (fileTop+8 >= fileMax)
		break;
	    file[fileTop++] = ' ';
	    ++col;
	    while (col++ % 8 != 0)
		file[fileTop++] = ' ';
	    --col;	
	} else {
	    if (fileTop >= fileMax)
		break;
	    file[fileTop++] = chr;
	    ++col;
	}
    }
    check(lineTop<lineMax&&fileTop<fileMax,"loadFile('%s') ovfl",fn);
    line[lineTop] = fileTop;
    check(lineTop*colTop<=fileMax,"loadFile('%s') posCache ovfl",fn);
    db(en(23,"loadFile lineTop=%d fileTop=%d colTop=%d",
					    lineTop,fileTop,colTop);)
}



/* print the letter code for the value of (l) into (buf), */
/* '_' = 0, ..., 'i' = 9, used for line numbers */
static int sprintAlpha(
    char buf[],
    const char *fmt,
    int l)
{
    int lg;
    int i;

    lg = sprintf(buf,fmt,l);
    for (i=0; i<lg; ++i)
	if (buf[i] == '0')
	    buf[i] = '_';
	else if ('1' <= buf[i] && buf[i] <= '9')
	    buf[i] += 'a' - '1';
    return lg;
}



static void dumpFile(
    FILE *fd)
{
    int l;
    int adr;
    int i;
    int lgL;
    char str[32];


    fprintf(fd,"\nfileTop=%d lineTop=%d colTop=%d (phys,log)\n\n",
						fileTop,lineTop,colTop);
    fprintf(fd,"            ");
    for (i=0; i<6; ++i)
	fprintf(fd,".123456789");
    fprintf(fd,"\n            ");
    for (i=0; i<6; ++i)
	fprintf(fd,"123456789.");
    for (l=0; l<=lineTop; ++l) {
	lgL = sprintAlpha(str,"%2d",l+1);
	fprintf(fd,"\n%2d=%s:%4d: ",l,str,line[l]);
	for (adr=line[l]; adr<line[l+1]; ++adr)
	    putc(file[adr],fd);
    }
    fprintf(fd,"\n\n");
}



/* ****************************************************************** */
/* ***** options *************************************************@@* */
/* ****************************************************************** */



static void parsGrmGenEdit(
    int argc,
    const char **argv)
{
    int i;

    db(bg(23,"parsGrmGenEdit(argc=%d,)",argc);)
    for (i=1; i<argc; ++i)
	if (strcmp(argv[i],"pref") == 0) {
	    SetNtPref(argv[++i]);
	} else if (strcmp(argv[i],"top") == 0) {
	    SetTopSuff(argv[++i]);
	} else if (strcmp(argv[i],"file") == 0) {
	    loadFile(argv[++i]);
	} else if (strcmp(argv[i],"op") == 0) {
	    editOps = 0;
	    parsOpTokens(opName,opMax,&editOps,argv[++i]);
	    db(wr(23,"parsOpTokens(,,,'%s') editOps=0x%08x",
						    argv[i],editOps);)
	} else {
	    checkFail("%s: '%s' invalid",argv[0],argv[i]);
	}
    db(en(23,"parsGrmGenEdit");)
}



/* ****************************************************************** */
/* ***** screen positions ****************************************@@* */
/* ****************************************************************** */



static bool incrPos(
    int *l,
    int *c,
    int dir)
{
    *c += dir;
    if (*c < 0) {
	*l -= 1;
	*c  = colTop - 1;
    } else if (*c >= colTop) {
	*l += 1;
	*c  = 0;
    }
    return 0 <= *l && *l < lineTop;
}



/* return <0, =0, >0 if */
/* pos (l1),(c1) is before, equal to, after (l2),(c2), respectively */
__attr__((const),
static int cmpPos(
    int l1,
    int c1,
    int l2,
    int c2))
{
    if (l1 < l2)
	return -2;
    else if (l1 > l2)
	return 2;
    else if (c1 < c2)
	return -1;
    else if (c1 > c2)
	return 1;
    else
	return 0;
}





/* ****************************************************************** */
/* ***** char classes ********************************************@@* */
/* ****************************************************************** */



#define fNul		0			/* '\0' char */
#define fLwr		1			/* lower case letter */
#define fUpr		2			/* upper case letter */
#define fDgt		3			/* digit */
#define fPct		4			/* punctuation */
#define fSpc		5			/* space */
#define fCtl		6			/* control */
#define fExt		7			/* extended ascii */

#define fMax		8


static uchar fineClass[256];


static void initFineClass(void)
{
    int c;

    /* default ranges */
    for (c=0; c<' '; ++c)
	fineClass[(int)c] = fCtl;
    for (c=' '; c<128; ++c)
	fineClass[(int)c] = fPct;
    for (c=128; c<256; ++c)
	fineClass[(int)c] = fExt;
    /* exceptions */
    fineClass[(int)'\0'] = fNul;
    fineClass[(int)' ']  = fSpc;
    fineClass[(int)'\n'] = fSpc;
    fineClass[(int)'\r'] = fSpc;
    fineClass[(int)'_']  = fUpr;
    fineClass[(int)''] = fCtl;
    for (c='a'; c<='z'; ++c)
	fineClass[(int)c] = fLwr;
    for (c='A'; c<='Z'; ++c)
	fineClass[(int)c] = fUpr;
    for (c='0'; c<='9'; ++c)
	fineClass[(int)c] = fDgt;
}


#define wSpc		1			/* space */
#define wAln		2			/* alpha-numeric */
#define wPct		4			/* punctuation */

#define WSpc		1			/* space */
#define WNsp		2			/* nonspace */

			/* fNul fLwr fUpr fDgt fPct fSpc fCtl fExt */
static uchar word[fMax] = {wPct,wAln,wAln,wAln,wPct,wSpc,wPct,wAln};
static uchar Word[fMax] = {WNsp,WNsp,WNsp,WNsp,WNsp,WSpc,WNsp,WNsp};



__attr__((pure),
static inline uchar getClass(
    const uchar crude[],
    int l,
    int c))
{
    return crude[fineClass[(uchar)(getFile(l,c))]];
}



/* set (ll),(cc) to the pos closest to (l),(c) in direction (dir) */
/* belonging to class (clC) after a char of class (clP), */
/* both, (clC) and (clP), may be the union of several curde classes, */
/* if (prev), set (ll),(cc) to the pos of (clP), */
/* if (prev) is false, never return (l),(c) itself */
static bool findTrans(
    int l,		/* start pos: line */
    int c,		/* start pos: col */
    int dir,		/* search direction */
    const uchar cr[],		/* crude class mapping */
    bool prev,		/* return prev pos rather than cur */
    uchar clMP,		/* target crude class mask of prev char */
    uchar clMC,		/* target crude class mask of cur  char */
    int *ll,		/* end   pos: line */
    int *cc)		/* end   pos: col */
{
    int lP;		/* prev pos: line */
    int cP;		/* prev pos: col */
    uchar clP;		/* prev pos  class */
    int lC;		/* cur  pos: line */
    int cC;		/* cur  pos: col */
    uchar clC;		/* cur  pos  class */

    db(bg(23,"findTrans(l=%d,c=%d,dir=%d,,prev=%d,"
					"clP=0x%02x,clC=0x%02x,)",
					l,c,dir,prev,clMP,clMC);)
    lC  = l;
    cC  = c;
    clC = getClass(cr,lC,cC);
    do {
	lP  = lC;
	cP  = cC;
	clP = clC;
	if (! incrPos(&lC,&cC,dir))
	    break;
	clC = getClass(cr,lC,cC);
    } while ((clC & clMC) == 0 || (clP & clMP) == 0);
    if (prev) {
	*ll = lP;
	*cc = cP;
    } else {
	*ll = lC;
	*cc = cC;
    }
    if (*ll < 0 || *ll >= lineTop) {
	*ll = -1;
	*cc = -1;
	db(en(23,"findTrans(,,,,ll=%d,cc=%d) false",*ll,*cc);)
	return false;
    } else {
	db(en(23,"findTrans(,,,,ll=%d,cc=%d) true",*ll,*cc);)
	return true;
    }
}



__attr__((pure),
static bool lineEmpty(
    int l,
    bool spaceAllowed))		/* empty line may contain space chars */
{
    int p;

    if (spaceAllowed) {
	for (p=line[l]; p<line[l+1]; ++p)
	    if (fineClass[(uchar)file[p]] != fSpc)
		return false;
	return true;
    } else {
	return line[l] == line[l+1];
    }
}



static bool findChar(
    int l,
    int c,
    uchar ch,
    int dir,
    int *ll,
    int *cc)
{
    *ll = l;
    *cc = c;
    do {
	if (! incrPos(ll,cc,dir))
	    break;
    } while (getFile(*ll,*cc) != ch);
    if (*ll < 0 || *ll >= lineTop) {
	*ll = -1;
	*cc = -1;
	return false;
    } else {
	return true;
    }
}



/* ****************************************************************** */
/* ***** matching brackets  **************************************@@* */
/* ****************************************************************** */


struct _matchingBracket {
    char open;
    char close;
};

#define mtMax	4

static const struct _matchingBracket matchingBracket[mtMax] = {
    {'\0', '\0'},
    {'(',  ')'},
    {'[',  ']'},
    {'{',  '}'},
};

__attr__((const),
static int bracketIndex(
    char ch))
{
    int i;

    for (i=1; i<mtMax; ++i)
	if (matchingBracket[i].open == ch)
	    return -i;
	else if (matchingBracket[i].close == ch)
	    return i;
    return 0;
}


static bool findMatchingBracket(
    int l,
    int c,
    int dir,
    int ind,
    int *ll,
    int *cc)
{
    int cnt;
    char ch;

    db(bg(23,"findMatchingBracket(l=%d,c=%d,dir=%d,ind=%d,,)",
							l,c,dir,ind);)
    cnt = dir;
    *ll = l;
    *cc = c;
    do {
	if (! incrPos(ll,cc,dir))
	    break;
	ch = getFile(*ll,*cc);
	if (ch == matchingBracket[ind].open)
	    ++cnt;
	else if (ch == matchingBracket[ind].close)
	    --cnt;
    } while (cnt != 0);
    if (cnt != 0) {
	*ll = -1;
	*cc = -1;
	db(en(23,"findMatchingBracket(,,,,ll=%d,cc=%d) false",*ll,*cc);)
	return false;
    } else {
	db(en(23,"findMatchingBracket(,,,,ll=%d,cc=%d) true",*ll,*cc);)
	return true;
    }
}



/* ****************************************************************** */
/* ***** identifier generation ***********************************@@* */
/* ****************************************************************** */



static idIT topId;



static inline void genTop(void)
{
    ntIT nt;
    int i;
    uint op;

    topId = genTopId();
    nt = newNtI(topId);
    openRule(nt);
    updateIdNDef(topId,nt);
    for (op=0; op<opMax; ++op)
	if (editOps & shift(op,0)) {
	    openGroup(opId[op]);
	    openAlt();
	    for (i=0; i<opArity[op]; ++i)
		appendArgI(topId);
	    closeAlt();
	    closeGroup();
	}
    closeRule();
}



static idIT posIdCache[fileMax];
/* lineTop*colTop <= fileMax is ensured in loadFile() */



/* obtain id for given position */
static idIT posId(
    int l,		/* line */
    int c)		/* col */
{
    int lgL;
    char str[32];

    if (posIdCache[colTop*l+c] == idNil) {
	lgL = sprintAlpha(str,"%d",l+1);
	sprintf(&str[lgL],"%d",c+1);
	db(wr(23,"posId(%d,%d) enter '%s'",l,c,str);)
	posIdCache[colTop*l+c] = enterId(false,str,0);
    }
    db(wr(23,"posId(%d,%d) %d",l,c,posIdCache[colTop*l+c]);)
    return posIdCache[colTop*l+c];
}



static void initPosIdCache(void)
{
    int p;

    for (p=0; p<fileMax; ++p)
	posIdCache[p] = idNil;
}



static idIT charIdCache[256];



/* obtain id for given char */
static idIT charId(
    uchar ch)		/* col */
{
    char str[32];

    if (charIdCache[ch] == idNil) {
	if (   fineClass[ch] == fCtl
	    || fineClass[ch] == fExt
	    || fineClass[ch] == fNul
	    || fineClass[ch] == fSpc
	    || strchr(GrammarChars,ch) != NULL)
	    sprintf(str,"X%02x",ch);
	else
	    sprintf(str,"C%c",ch);
	db(wr(23,"charId('%c') '%s'",ch,str);)
	charIdCache[ch] = enterId(false,str,0);
    }
    return charIdCache[ch];
}



static void initCharIdCache(void)
{
    int ch;

    for (ch=0; ch<256; ++ch)
	charIdCache[ch] = idNil;
}



/* ****************************************************************** */
/* ***** grammar generation **************************************@@* */
/* ****************************************************************** */



static inline void genAlt1(
    int l,
    int c)
{
    openAlt();
    appendArgI(posId(l,c));
    closeAlt();
}



/* command group parameters */

static char dirL_jkhl[4] = { 1,-1, 0, 0};
static char dirC_jkhl[4] = { 0, 0,-1, 1};

static char dirL_PlusMinus[2] = { 1,-1};

static char   walkDirC_wbeWBE[6] = { 1,  -1,   1,   1,  -1,   1};
static char   delDirC_wbeWBE[6]  = {-1,  -1,   1,  -1,  -1,   1};
static uchar* crd_wbeWBE[6]      = {word,word,word,Word,Word,Word};

static char coeff_HML[3] = {0,1,2};

static char coeff_0Dollar[2] = {0,1};

static char dirL_curlyOpenClose[2] = {-1, 1};

static char dirC_fF[2] = { 1,-1};



static void grmGenEditGrps(
    int l,
    int c,
    uint op)
{
    int ll;
    int cc;
    uchar clC;		/* cur  crude char class */
    uchar clN;		/* next crude char class */
    int dl;		/* direction of line (e.g. for h,j,k,l) */
    int dc;		/* direction of col  */
    int wdc;
    int ddc;
    uchar *cr;
    uchar ch;
    int i;

    db(bg(23,"grmGenEditGrps(l=%d,c=%d,op%d=%d='%s')",
				    l,c,op,opId[op],prId(opId[op]));)
    switch (op) {
    case op_j:
    case op_k:
    case op_h:
    case op_l:
	dl = dirL_jkhl[op - op_j];
	dc = dirC_jkhl[op - op_j];
	if (l - dl < 0 || l - dl >= lineTop)
	    break;
	if (c - dc < 0 || c - dc >= colTop)
	    break;
	openGroup(opId[op]);
	genAlt1(l-dl,c-dc);
	closeGroup();
	break;
    case op_plus:
    case op_minus:
	dl = dirL_PlusMinus[op - op_plus];
	if (l - dl < 0 || l - dl >= lineTop)
	    break;
	if (c > 0 || ! lineEmpty(l,true)) {
	    if (getFile(l,c) == ' ')
		break;
	    findTrans(l,c,-1,Word,false,WSpc|WNsp,WNsp,&ll,&cc);
	    if (ll == l)
		break;
	}
	openGroup(opId[op]);
	for (cc=0; cc<colTop; ++cc)
	    genAlt1(l-dl,cc);
	closeGroup();
	break;
    case op_w:			    /* 0 1 2 3 4 5 6 7 8 9   1 2 3  */
    case op_b:			    /*	 aa..aa	 ..aa..	 ..  aa	 aa */
    case op_e:			    /*	 w w w	 w w w	 w   w	 w  */
    case op_W:			    /*	  e e e	  e e e	  e   e	  e */
    case op_B:			    /*	 W	 W	 W   W	 W  */
    case op_E:			    /*	      E	      E	  E   E	  E */
	wdc = walkDirC_wbeWBE[op - op_w];	/* cmd moves in dir */
	ddc = delDirC_wbeWBE[op -op_w];		/* class delim in dir */
	cr  = crd_wbeWBE[op - op_w];		/* crude class */
	clC = getClass(cr,l,c);
	/* FIXME empty lines */
	if (clC == wSpc)
	    break;
	/* check delimiting position */
	ll = l;
	cc = c;
	if (! incrPos(&ll,&cc,ddc))
	    break;
	clN = getClass(cr,ll,cc);
	if (clN == clC)
	    break;
	db(wr(23,"\t'%s' l,c,clC=%d,%d,0x%02x ll,cc,clN=%d,%d,0x%02x",
					opName[op],l,c,clC,ll,cc,clN);)
	/* find pos range */
	if (wdc * ddc > 0) {
	    /* walk away from delimiter ('b', 'e') */
	    ll = l;
	    cc = c;
	    findTrans(ll,cc,-wdc,cr,false,clC,~clC,&ll,&cc);
	    clN = getClass(cr,ll,cc);
	    if (clN == wSpc)
		findTrans(ll,cc,-wdc,cr,false,wSpc,~wSpc,&ll,&cc);

	} else {
	    /* walk towards and beyond delimiter ('w') */
	    if (clN == wSpc) {
		/*                cc             cc   c   */
		/*               clN | cSpc    cSpc | clC */
		findTrans(l,c,-wdc,cr,false,wSpc,~wSpc,&ll,&cc);
		clN = getClass(cr,ll,cc);
	    }
	    /*            cc                     cc   c   */
	    /*     ~clN | clN                   clN | clC */
	    findTrans(ll,cc,-wdc,cr,true,clN,~clN,&ll,&cc);
	    db(wr(23,"\tll,cc=%d,%d",ll,cc);)
	}
	/* correct 'not found' pos */
	if (ll >= 0) {
	    /* pos ok */
	} else if (-wdc < 0) {
	    ll = 0;
	    cc = 0;
	} else {
	    ll = lineTop - 1;
	    cc = colTop  - 1;
	}
	db(wr(23,"corr ll,cc=%d,%d",ll,cc);)
	/* write grammar group */
	openGroup(opId[op]);
	while (cmpPos(ll,cc,l,c) * wdc < 0) {
	    genAlt1(ll,cc);
	    incrPos(&ll,&cc,wdc);
	}
	closeGroup();
	break;
    case op_0:
    case op_dollar:
	if (c != (colTop-1) * coeff_0Dollar[op - op_0])
	    break;
	openGroup(opId[op]);
	for (cc=0; cc<colTop; ++cc)
	    genAlt1(l,cc);
	closeGroup();
	break;
    case op_H:
    case op_M:
    case op_L:
	db(wr(23,"'%s' l=%d =?=%d",
			opName[op],l,(lineTop-1)*coeff_HML[op-op_H]/2);)
	if (l != (lineTop-1) * coeff_HML[op - op_H] / 2)
	    break;
	if (c > 0 || ! lineEmpty(l,true)) {
	    if (getFile(l,c) == ' ')
		break;
	    findTrans(l,c,-1,Word,false,WSpc|WNsp,WNsp,&ll,&cc);
	    if (ll == l)
		break;
	}
	openGroup(opId[op]);
	openAlt();
	closeAlt();
	closeGroup();
	break;
    case op_f:
    case op_F:
	dc = dirC_fF[op - op_f];
	if (c > line[l+1] - line[l])
	    break;
	ch = getFile(l,c);
	db(wr(23,"ch='%c' dc=%d",ch,dc);)
	findChar(l,c,ch,-dc,&ll,&cc);
	/* correct pos */
	db(wr(23,"ll,cc=%d,%d",ll,cc);)
	if (ll == l) {
	    /* pos ok */
	} else if (dc > 0) {
	    ll = l;
	    cc = 0;
	} else if (dc < 0) {
	    ll = l;
	    cc = colTop - 1;
	} else {
	    checkFail("??? op=%d dc=%d",op,dc);
	}
	db(wr(23,"ll,cc=%d,%d corr",ll,cc);)
	/* write grammar group */
	openGroup(opId[op]);
	while (cmpPos(ll,cc,l,c) * dc < 0) {
	    openAlt();
	    appendArgI(posId(ll,cc));
	    appendArgI(charId(ch));
	    closeAlt();
	    incrPos(&ll,&cc,dc);
	}
	closeGroup();
	break;
    case op_percent:
	i = bracketIndex(getFile(l,c));
	if (i < 0) {
	    dc = 1;			/* '%' moves forward */
	    i  = -i;
	} else if (i > 0) {
	    dc = -1;			/* '%' moves backward */
	} else {
	    break;			/* no bracket at l,c */
	}
	db(wr(23,"\t'%%' ind=%d",i);)
	if (! findMatchingBracket(l,c,dc,i,&ll,&cc))
	    break;
	db(wr(23,"\t'%%' mt: %d,%d",ll,cc);)
	openGroup(opId[op]);
	do {
	    genAlt1(ll,cc);
	    if (cc <= 0)
		break;
	    incrPos(&ll,&cc,-1);
	} while (bracketIndex(getFile(ll,cc)) == 0);
	closeGroup();
	
	break;
    case op_curlyOpen:
    case op_curlyClose:
	dl = dirL_curlyOpenClose[op - op_curlyOpen];
	if (c != 0)
	    break;
	if (! lineEmpty(l,false) && l != 0 && l != lineTop-1)
	    break;
	ll = l;
	openGroup(opId[op]);
	do {
	    ll -= dl;
	    if (ll < 0 || ll >= lineTop)
		break;
	    for (cc=0; cc<colTop; ++cc)
		genAlt1(ll,cc);
	    if (ll <= 0 || ll >= lineTop-1)
		break;
	} while (! lineEmpty(ll,false));
	closeGroup();
	break;
    default:
	checkFail("grmGenEditGroups() l,c=%d,%d op=%d",l+1,c+1,op);
	break;
    }
    db(en(23,"grmGenEditGroups");)
}



static void grmGenEdit(
    int argc,
    const char **argv)
{
    grmIT grm;
    ntIT ntL;
    int l;
    int c;
    idIT idL;
    uint op;
    int ch;
    idIT idR;
    char str[8];

    db(bg(23,"grmGenEdit");)
    dumpFile(stderr);
    phaseBegin(phParseRules);
    grm = openGrm(NULL,0,(prNtT*)prNt,(prNtT*)prId);
    initTopArity();
    for (op=0; op<opMax; ++op)
	if (editOps & shift(op,0)) {
	    opId[op] = enterId(true,opName[op],opArity[op]);
	    updateTopArity(opArity[op]);
	}
    genTop();
    for (l=0; l<lineTop; ++l)
	for (c=0; c<colTop; ++c) {
	    idL = posId(l,c);
	    ntL = newNtI(idL);
	    openRule(ntL);
	    updateIdNDef(idL,ntL);
	    db(wr(23,"l,c=%d,%d idL=%d='%s' ntL=%d",
						l,c,idL,prId(idL),ntL);)
	    for (op=0; op<opMax; ++op)
		if (editOps & shift(op,0))
		    grmGenEditGrps(l,c,op);
	    closeRule();
	}
    for (ch=0; ch<256; ++ch)
	if (charIdCache[ch] != idNil) {
	    sprintf(str,"x%02x",ch);
	    idR = enterId(true,str,0);
	    idL = charIdCache[ch];
	    ntL = newNtI(idL);
	    openRule(ntL);
	    openGroup(idR);
	    openAlt();
	    closeAlt();
	    closeGroup();
	    closeRule();
	}
    closeGrm();
    SetInGrm(grm);
    phaseEnd(phParseRules);
    db(en(23,"grmGenEdit");)
}



void testGrmEdit(void)
{
    int l;
    int c;
    idIT id;

    initFile();
    loadFile("testGrmEdit");
    dumpFile(stderr);
    for (l=0; l<1000; l+=97)
	for (c=0; c<100; c+=13) {
	    id = posId(l,c);
	    fprintf(stderr,"%d,%d: %d='%s'\n",l+1,c+1,id,prId(id));
	}
}



void initUserGrmEdit(void)
{
    addMethod("grm","edit",parsGrmGenEdit,grmGenEdit,
						"[pref NtPrefix]"
						"\n[top TopNtSuffix]"
						"\n[file EditFile]"
						"\n[op OpTokenList]");
    initFineClass();
    initFile();
    initPosIdCache();
    initCharIdCache();
}



==> anc/TopDownC/UserGrmEdit.intf <==

extern void initUserGrmEdit(void);



==> anc/TopDownC/UserGrmGeom.c <==

#include "au.h"
#include "phase.h"

#include "idTab.intf"
#include "rlTab.intf"
#include "ntTab.intf"
#include "grmTab.intf"
#include "phase.intf"
#include "param.intf"
#include "wgfTab.intf"
#include "UserWgf.intf"
#include "UserGrm.intf"


/* ****************************************************************** */
/* ***** generate geometric grammar ******************************@@* */
/* ****************************************************************** */


/*
operations

sf(OB,P)	shift  object OB in direction 0->P
rt(OB,P,A)	rotate object OB A*30 degrees around P
ml(OB,L)	mirror object OB at line L

mirror at point is implemented by 180 degree rotation

objects

TP(P,A)		object of type TP at point P, rotated A*30 degrees
TP_P_A		nonterminal name

points

pXY		constant
PXY		nonterminal name

angles

aA		constant
AA		nonterminal name

lines

li(P,A)		line through point P with A*30 degrees to x axis
li_P_A		nonterminal name
lines are handled as a special object type

 */

#define opSf		0	/* shift */
#define opRt		1	/* rotate */
#define opMl		2	/* mirror at line */

#define opMax		3

static const char *opName[opMax] = {
    "sf","rt", "ml",
};

static uint opArity[opMax] = {
     2,   3,   2,
};

static uint geomOps = 0
	| shift(opSf,0)
	| shift(opRt,0)
	| shift(opMl,0)
	;


#define coordMax	3
#define angleMax	12
#define ptMax		( (2*coordMax-1) *(2*coordMax-1) )
#define lineMax		( (angleMax+1)/2 *(2*coordMax-1) +2*coordMax-2 )

struct _objTypeProp {
    char *n;			/* name */
    int r;			/* modulus for rotation symmetry */
    bool m[(angleMax+1)/2];	/* true if mirror sym at angle */
};

/* each object type must have at least one mirror symmetry, */
/* since we dont consider a mirror state of an object */
static struct _objTypeProp objTypeProp[] = {
               /* 0 3 6 9'2'5 */
    { "li",   6, {1,0,0,1,0,0}},	/* LINE through 0, 0 deg. */
    { NULL,   0, {0,0,0,0,0,0}},		/* end marker */
    { "ci1",  1, {1,1,1,1,1,1}},	/* circle */
    { "tr1",  2, {0,1,0,1,0,1}},	/* triangle 1-1-1 */
    { "tr2", 12, {0,1,0,1,0,0}},	/* triangle 2-2-1 */
    { "sq1",  3, {0,0,0,1,0,0}},	/* square 1-1-1-1 */
    { "rc1",  6, {1,0,0,1,0,0}},	/* rectangle 1-2-1-2 */
    { "hx1",  4, {1,1,0,1,0,1}},	/* hexagon 1-1-1-1-1-1 */
    { NULL,   0, {0,0,0,0,0,0}}		/* end marker */
};


typedef uint objT;			/* index into objTypeProp */
#define objTypeLine		0	/* index into objTypeProp */

struct _point {
    int x;
    int y;
};

struct _obj {
    objT t;		/* object type */
    struct _point p;	/* center point of object */
    int a;		/* rotation angle */
};





/*
 *	+   +   +   +   +   5   +   +   +   +   +
 *	                    |
 *	+   +   +   +   +   4   +   +   +   +   +
 *	                    |
 *	+   +   +   +   +   3   +   +   +   +   +
 *	                    |
 *	+   +   +   +===+===2===+===+   +   +   +
 *	            "       |       "
 *	+   +   +   +   +   1   +   +   +   +   +
 *	            "       |       "
 *	5---4---3---2---1---+---1---2---3---4---5
 *	            "       |       "
 *	+   +   +   +   +   1   +   +   +   +   +
 *	            "       |       "
 *	+   +   +   +===+===2===+===+   +   +   +
 *	                    |
 *	+   +   +   +   +   3   +   +   +   +   +
 *	                    |
 *	+   +   +   +   +   4   +   +   +   +   +
 *	                    |
 *	+   +   +   +   +   5   +   +   +   +   +
 */

static const char *anNtPref  = "_";
static const char *anFcPref  = "";
static const char *ptNtPref  = "_";
static const char *ptFcPref  = "";
static const char *topSuff = "T";

static idIT opId[opMax];
static idIT topId;



/* ****************************************************************** */
/* ***** cmdline parsing *****************************************@@* */
/* ****************************************************************** */



static void parsGrmGenGeom(
    int argc,
    const char **argv)
{
    int i;

    db(bg(20,"parsGrmGenGeom(argc=%d,)",argc);)
    for (i=1; i<argc; ++i)
	if (strcmp(argv[i],"top") == 0) {
	    topSuff = argv[++i];
	} else if (strcmp(argv[i],"op") == 0) {
	    geomOps = 0;
	    parsOpTokens(opName,opMax,&geomOps,argv[++i]);
	} else {
	    check(false,"%s: '%s' invalid",argv[0],argv[i]);
	}
    db(en(20,"parsGrmGenGeom");)
}



/* ****************************************************************** */
/* ***** identifier generation ***********************************@@* */
/* ****************************************************************** */



static const char _coordName[coordMax] = { 'O', 'I', 'Z' };

__attr__((const),
static inline char coordName(
    int x))
{
    if (x >= 0)
	return x + '0';
    else
	return _coordName[-x];
}

static inline idIT objId(
    bool isFct,
    const struct _obj *o)
{
    char xc;
    char yc;
    idIT id;
    char str[32];

    db(bg(27,"objId(isFct=%d,)",isFct);)
    if (isFct) {
	sprintf(str,"%s",objTypeProp[o->t].n);
    } else {
	xc = coordName(o->p.x);
	yc = coordName(o->p.y);
	sprintf(str,"%s_%c%c_%1x",objTypeProp[o->t].n,xc,yc,o->a);
	/*sprintf(str,"%s%+1d%+1d:%1x",
			    objTypeProp[o->t].n,o->p.x,o->p.y,o->a);*/
    }
    id = enterId(isFct,str,isFct ? 2 : 0);
    db(en(27,"objId=%d='%s'",id,prId(id));)
    return id;
}



static inline idIT ptId(
    bool isFct,
    const struct _point *p)
{
    char xc;
    char yc;
    idIT id;
    char str[32];

    db(bg(27,"ptId");)
    xc = coordName(p->x);
    yc = coordName(p->y);
    sprintf(str,"%s%c%c",isFct ? ptFcPref : ptNtPref,xc,yc);
    /*sprintf(str,"%s%+1d%+1d",isFct ? ptFcPref : ptNtPref,p->x,p->y);*/
    id = enterId(isFct,str,0);
    db(en(27,"ptId");)
    return id;
}



static inline idIT anId(
    bool isFct,
    int a)
{
    idIT id;
    char str[32];

    db(bg(27,"anId(isFct=%d,a=%d)",isFct,a);)
    sprintf(str,"%s%1x",isFct ? anFcPref : anNtPref,a);
    id = enterId(isFct,str,0);
    db(en(27,"anId=%d='%s'",id,prId(id));)
    return id;
}



static inline void genAltObjPt(
    struct _obj *o,
    struct _point *p)
{
    openAlt();
    appendArgI(objId(false,o));
    appendArgI(ptId(false,p));
    closeAlt();
}

static inline void genAltObjPtAn(
    struct _obj *o,
    struct _point *p,
    int a)
{
    openAlt();
    appendArgI(objId(false,o));
    appendArgI(ptId(false,p));
    appendArgI(anId(false,a));
    closeAlt();
}

static inline void genTop(void)
{
    ntIT nt;
    uint i;
    uint op;
    char str[32];

    sprintf(str,"%s%s","N",topSuff);
    topId = enterId(false,str,0);
    nt = newNtI(topId);
    openRule(nt);
    updateIdNDef(topId,nt);
    for (op=0; op<opMax; ++op)
	if (geomOps & shift(op,0)) {
	    openGroup(opId[op]);
	    openAlt();
	    for (i=0; i<opArity[op]; ++i)
		appendArgI(topId);
	    closeAlt();
	    closeGroup();
	}
    closeRule();
}


/* ****************************************************************** */
/* ***** geometric computations **********************************@@* */
/* ****************************************************************** */


__attr__((const),
static inline bool pointInRange(
    const struct _point *p))
{
    return    -coordMax < p->x && p->x < coordMax 
	   && -coordMax < p->y && p->y < coordMax;
}



/* fail if mirrored point out of range */
__attr__((const),
static inline bool mirrorPointAtPoint(
    const struct _point *s,	/* source point to be mirrored */
    const struct _point *m,	/* mid point of mirroring */
    struct _point *d))		/* destination point */
{
    d->x   = 2 * m->x - s->x;
    d->y   = 2 * m->y - s->y;
    return pointInRange(d);
}



__attr__((const),
static inline void copyPoint(
    const struct _point *pi,
    struct _point *po))
{
    po->x = pi->x;
    po->y = pi->y;
}



__attr__((const),
static inline void copyLine(
    const struct _obj *li,
    struct _obj *lo))
{
    lo->p.x = li->p.x;
    lo->p.y = li->p.y;
    lo->a = li->a;
    lo->t = objTypeLine;
}



static int tan100[angleMax] = {
    0, 50, 200, maxInt, -200, -50, 0, 50, 200, maxInt, -200, -50 };



__attr__((format (printf,4,5)),
static void prPoint(
    FILE *fd,
    const char *prf,
    const struct _point *p,
    const char *suf,
    ...))
{
    va_list ap;

    fprintf(fd,"%spt(%d,%d)",prf,p->x,p->y);
    va_start(ap,suf);
    vfprintf(fd,suf,ap);
    va_end(ap);
}



__attr__((format (printf,4,5)),
static void prObj(
    FILE *fd,
    const char *prf,
    const struct _obj *o,
    const char *suf,
    ...))
{
    va_list ap;

    fprintf(fd,"%s%s(%d,%d,%d)",
			prf,objTypeProp[o->t].n,o->p.x,o->p.y,o->a*30);
    va_start(ap,suf);
    vfprintf(fd,suf,ap);
    va_end(ap);
}



__attr__((const),
static inline int normalizeAngle(
    int a))
{
    int an;

    an = a;
    if (an < 0)
	an -= angleMax * an;
    an %= angleMax;
    return an;
}

/* normalize parameter of line li to lo such that: */
/* if a == 0	then x == 0	(parallels to x axis), */
/* if a != 0	then y == 0	(other lines) */
/* may be called with li and lo pointing to the same adr */
static inline bool normalizeLine(
    const struct _obj *li,
    struct _obj *lo)
{
    bool roundError;

    db(bg(27,"normalizeLine");)
    roundError = false;
    lo->t = objTypeLine;
    lo->a = normalizeAngle(li->a) % (angleMax/2);
    db(wr(27,"angle %d --> %d tan=%d",li->a,lo->a,tan100[lo->a]);)
    if (tan100[lo->a] == 0) {
	lo->p.x = 0;
	lo->p.y = li->p.y;
    } else if (tan100[lo->a] == maxInt) {
	lo->p.x = li->p.x;
	lo->p.y = 0;
    } else {
	if ((li->p.y * 100) % tan100[lo->a] != 0)
	    roundError = true;
	lo->p.x = li->p.x - li->p.y * 100 / tan100[lo->a];
	lo->p.y = 0;
    }
    db(en(27,"normalizeLine");)
    return pointInRange(&lo->p) && ! roundError;
}



#define a(b,c, d,e, f,g, h,i, j,k, l,m, n,o, p,q, r,s, t,u, v,w, x,y) \
	{b,c}, {d,e}, {f,g},					\
	{h,i}, {j,k}, {l,m},					\
	{n,o}, {p,q}, {r,s},					\
	{t,u}, {v,w}, {x,y}
#define I	(-1)
#define Z	(-2)
#define _	(maxInt)

static struct _point _pointRotate[ptMax*angleMax] = {
       /*   0   30   60   90  120  150  180  210  240  270  300 330 */
/*  0*/	a(Z,Z, _,_, _,_, 2,Z, _,_, _,_, 2,2, _,_, _,_, Z,2, _,_, _,_),
/* 12*/	a(I,Z, 0,Z, 1,Z, 2,I, 2,0, 2,1, 1,2, 0,2, I,2, Z,1, Z,0, Z,I),
/* 24*/	a(0,Z, 1,Z, 2,I, 2,0, 2,1, 1,2, 0,2, I,2, Z,1, Z,0, Z,I, I,Z),
/* 36*/	a(1,Z, 2,I, 2,0, 2,1, 1,2, 0,2, I,2, Z,1, Z,0, Z,I, I,Z, 0,Z),
/* 48*/	a(2,Z, _,_, _,_, 2,2, _,_, _,_, Z,2, _,_, _,_, Z,Z, _,_, _,_),
/* 60*/	a(Z,I, I,Z, 0,Z, 1,Z, 2,I, 2,0, 2,1, 1,2, 0,2, I,2, Z,1, Z,0),
/* 72*/	a(I,I, _,_, _,_, 1,I, _,_, _,_, 1,1, _,_, _,_, I,1, _,_, _,_),
/* 84*/	a(0,I, _,_, _,_, 1,0, _,_, _,_, 0,1, _,_, _,_, I,0, _,_, _,_),
/* 96*/	a(1,I, _,_, _,_, 1,1, _,_, _,_, I,1, _,_, _,_, I,I, _,_, _,_),
/*108*/	a(2,I, 2,0, 2,1, 1,2, 0,2, I,2, Z,1, Z,0, Z,I, I,Z, 0,Z, 1,Z),
/*120*/	a(Z,0, Z,I, I,Z, 0,Z, 1,Z, 2,I, 2,0, 2,1, 1,2, 0,2, I,2, Z,1),
/*132*/	a(I,0, _,_, _,_, 0,I, _,_, _,_, 1,0, _,_, _,_, 0,1, _,_, _,_),
/*144*/	a(0,0, 0,0, 0,0, 0,0, 0,0, 0,0, 0,0, 0,0, 0,0, 0,0, 0,0, 0,0),
/*156*/	a(1,0, _,_, _,_, 0,1, _,_, _,_, I,0, _,_, _,_, 0,I, _,_, _,_),
/*168*/	a(2,0, 2,1, 1,2, 0,2, I,2, Z,1, Z,0, Z,I, I,Z, 0,Z, 1,Z, 2,I),
/*180*/	a(Z,1, Z,0, Z,I, I,Z, 0,Z, 1,Z, 2,I, 2,0, 2,1, 1,2, 0,2, I,2),
/*192*/	a(I,1, _,_, _,_, I,I, _,_, _,_, 1,I, _,_, _,_, 1,1, _,_, _,_),
/*204*/	a(0,1, _,_, _,_, I,0, _,_, _,_, 0,I, _,_, _,_, 1,0, _,_, _,_),
/*216*/	a(1,1, _,_, _,_, I,1, _,_, _,_, I,I, _,_, _,_, 1,I, _,_, _,_),
/*228*/	a(2,1, 1,2, 0,2, I,2, Z,1, Z,0, Z,I, I,Z, 0,Z, 1,Z, 2,I, 2,0),
/*240*/	a(Z,2, _,_, _,_, Z,Z, _,_, _,_, 2,Z, _,_, _,_, 2,2, _,_, _,_),
/*252*/	a(I,2, Z,1, Z,0, Z,I, I,Z, 0,Z, 1,Z, 2,I, 2,0, 2,1, 1,2, 0,2),
/*264*/	a(0,2, I,2, Z,1, Z,0, Z,I, I,Z, 0,Z, 1,Z, 2,I, 2,0, 2,1, 1,2),
/*276*/	a(1,2, 0,2, I,2, Z,1, Z,0, Z,I, I,Z, 0,Z, 1,Z, 2,I, 2,0, 2,1),
/*288*/	a(2,2, _,_, _,_, Z,2, _,_, _,_, Z,Z, _,_, _,_, 2,Z, _,_, _,_),
/*300*/
};

#define pRotInd(x,y,a)					\
		( ( ((y)+coordMax-1) * (coordMax*2-1) 	\
		  +  (x)+coordMax-1			\
		  )					\
		* angleMax 				\
		+ (a)					\
		)

#define pointRotate(x,y,a)	_pointRotate[ pRotInd(x,y,a) ]

/* FIXME should be computed */
/* FIXME pm=(-2:-2) pi=(+2:+2) */
static inline bool rotatePoint(
    const struct _point *pi,
    const struct _point *pm,
    int a,
    struct _point *po)
{
    int an;			/* normalized a */
    struct _point pr;		/* pi relative to pm */

    db(bg(27,"rotatePoint(pi=%d:%d,pm=%d:%d,a=%d)",
					    pi->x,pi->y,pm->x,pm->y,a);)
    pr.x = pi->x - pm->x;
    pr.y = pi->y - pm->y;
    if (! pointInRange(&pr)) {
	db(en(27,"rotatePoint false pr=%d:%d",pr.x,pr.y);)
	return false;
    }
    an = normalizeAngle(a);
    po->x = pointRotate(pr.x,pr.y,an).x;
    po->y = pointRotate(pr.x,pr.y,an).y;
    db(wr(27,"pr=%d:%d a=%d tab[%d]=%d:%d",
		    pr.x,pr.y,an,pRotInd(pr.x,pr.y,an),po->x,po->y);)
    if (! pointInRange(po)) {
	db(en(27,"rotatePoint false po=%d:%d",po->x,po->y);)
	return false;
    }
    po->x += pm->x;
    po->y += pm->y;
    if (! pointInRange(po)) {
	db(en(27,"rotatePoint false po=%d:%d",po->x,po->y);)
	return false;
    }
    db(en(27,"rotatePoint true po=%d:%d",po->x,po->y);)
    return true;
}

//static struct _point _lineMirror[ptMax] = {
//};

#undef a
#undef I
#undef Z
#undef _



#if 0
/* fail if mirrored point out of range */
__attr__((pure),
static bool mirrorPointAtLine(
    const struct _point *s,	/* source point to be mirrored */
    const struct _obj *m,	/* mirroring line */
    struct _point *d))		/* destination point */
{
    return false;
    return pointInRange(d);
}
#endif



__attr__((pure),
static inline bool objValid(
    struct _obj *o))
{
    if (! pointInRange(&o->p))
	return false;
    if (o->t == objTypeLine) {
	if (o->a == 0 && o->p.x != 0)
	    return false;
	if (o->a != 0 && o->p.y != 0)
	    return false;
    }
    return true;
}



static void testGeom(void)
{
    struct _point p1, p2, p3, p4;
    struct _obj  l1, l2, l3, l4;
    bool ok1, ok2;
    int a;

    db(bg(27,"testGeom");)
    p1.x=2; p1.y=2;
    p2.x=1; p2.y=0;
    p4.x=0; p4.y=1;
    l1.p.x=4; l1.p.y=4; l1.a=-34;
    l3.p.x=4; l3.p.y=4; l3.a=-34;
    l4.p.x=4; l4.p.y=4; l4.a=-34;
    for (a=0; a<=angleMax; ++a) {
	ok1 = rotatePoint(&p1,&p2,a,&p3);
	prPoint(stderr,"p3=",&p3," a=%d ok=%d\n",a,ok1);
    }
    ok2 = normalizeLine(&l1,&l2);
    prPoint(stderr,"\np1=",&p1,"\n");
    prPoint(stderr,"p2=",&p2,"\n");
    prObj(stderr,"l1=",&l1,"\n");
    prObj(stderr,"l2=",&l2," %d\n",ok2);
    db(en(27,"testGeom");)
}



static inline void genShift(
    const struct _obj *o)
{
    struct _point p;
    struct _obj oOrig;

    if ((geomOps & shift(opSf,0)) == 0)
	return;
    oOrig.t = o->t;
    oOrig.a = o->a;
    openGroup(opId[opSf]);
    for (p.y=-coordMax+1; p.y<coordMax; ++p.y)
	for (p.x=-coordMax+1; p.x<coordMax; ++p.x) {
	    oOrig.p.x = o->p.x - p.x;
	    oOrig.p.y = o->p.y - p.y;
	    if (o->t == objTypeLine)
		normalizeLine(&oOrig,&oOrig);
	    if (objValid(&oOrig))
		genAltObjPt(&oOrig,&p);
	}
    closeGroup();
}

static inline void genRotate(
    const struct _obj *o)
{
    struct _point p;
    struct _obj oOrig;
    int a;

    if ((geomOps & shift(opRt,0)) == 0)
	return;
    oOrig.t = o->t;
    openGroup(opId[opRt]);
    for (p.y=-coordMax+1; p.y<coordMax; ++p.y)
	for (p.x=-coordMax+1; p.x<coordMax; ++p.x)
	    for (a=0; a<angleMax; ++a) {
		if (! rotatePoint(&o->p,&p,-a,&oOrig.p))
		    continue;
		oOrig.a  = normalizeAngle(o->a - a);
		oOrig.a %= objTypeProp[o->t].r;
		if (objValid(&oOrig))
		    genAltObjPtAn(&oOrig,&p,a);
	    }
    closeGroup();
}

static inline void genMirrorLine(
    const struct _obj *o)
{
    if ((geomOps & shift(opMl,0)) == 0)
	return;
}

static void grmGenGeom(
    int argc,
    const char **argv)
{
    grmIT grm;
    idIT idL;
    ntIT ntL;
    uint op;
    struct _obj o;
    struct _point p;
    int a;

    db(bg(27,"grmGenGeom(argc=%d,)",argc);)
    phaseBegin(phParseRules);
    grm = openGrm(NULL,0,(prNtT*)prNt,(prNtT*)prId);
    initTopArity();
    for (op=0; op<opMax; ++op)
	if (geomOps & shift(op,0)) {
	    opId[op] = enterId(true,opName[op],opArity[op]);
	    updateTopArity(opArity[op]);
	}
    /*genTop();*/
    testGeom();
    /* generate points */
    for (p.y=-coordMax+1; p.y<coordMax; ++p.y)
	for (p.x=-coordMax+1; p.x<coordMax; ++p.x) {
	    idL = ptId(false,&p);
	    ntL = newNtI(idL);
	    openRule(ntL);
	    updateIdNDef(idL,ntL);
	    openGroup(ptId(true,&p));
	    openAlt();
	    closeAlt();
	    closeGroup();
	    closeRule();
	}
    /* generate angles */
    for (a=0; a<angleMax; ++a) {
	idL = anId(false,a);
	ntL = newNtI(idL);
	openRule(ntL);
	updateIdNDef(idL,ntL);
	openGroup(anId(true,a));
	openAlt();
	closeAlt();
	closeGroup();
	closeRule();
    }
    /* generate objects (including lines) */
    for (o.t=0; objTypeProp[o.t].n!=NULL; ++o.t)
	for (o.p.y=-coordMax+1; o.p.y<coordMax; ++o.p.y)
	    for (o.p.x=-coordMax+1; o.p.x<coordMax; ++o.p.x)
		for (o.a=0; o.a<objTypeProp[o.t].r; ++o.a) {
		    if (! objValid(&o))
			continue;
		    db(wr(27,"t=%d='%s' a=%d x=%d y=%d",
					    o.t,objTypeProp[o.t].n,
					    o.a,o.p.x,o.p.y);)
		    idL = objId(false,&o);
		    ntL = newNtI(idL);
		    openRule(ntL);
		    updateIdNDef(idL,ntL);
		    openGroup(objId(true,&o));
		    openAlt();
		    appendArgI(ptId(false,&o.p));
		    appendArgI(anId(false,o.a));
		    closeAlt();
		    closeGroup();
		    genShift(&o);
		    genRotate(&o);
		    genMirrorLine(&o);
		    closeRule();
		}
    closeGrm();
    SetInGrm(grm);
    phaseEnd(phParseRules);
    db(en(27,"grmGenGeom");)
}



void initUserGrmGeom(void)
{
    addMethod("grm","geom",parsGrmGenGeom,grmGenGeom,
						"[top TopNtSuffix]"
						"\n[op OpTokenList]");
}





==> anc/TopDownC/UserGrmGeom.intf <==

extern void initUserGrmGeom(void);



==> anc/TopDownC/UserSeq.c <==



#include "au.h"
#include "phase.h"

#include "UserSeq.intf"

#include "phase.intf"
#include "param.intf"
#include "idTab.intf"
#include "parser.intf"
#include "lift.intf"
#include "termTab.intf"
#include "member.intf"
#include "ntTab.intf"
#include "grmTab.intf"
#include "assoc.intf"



/* ****************************************************************** */
/* ***** sequence guessing ***************************************@@* */
/* ****************************************************************** */



#define seqMax			16

static termIT tm[seqMax];
static int unExpl;		/* no of terms not to be explained */
static int tmTop;		/* total number of terms */
static const char *fnSeq;	/* file name to read sequence from */
static const char *topName;	/* name of top sort */
static ntIT topId;		/* idIT index of top sort */
				/* ntIT index varies with liftGrm */
				/* idNil: no top nt present */
static char *vPos;		/* name of position variable */
static bool showSubst;



static void parsSeq(
    int argc,
    const char **argv)
{
    int i;  

    for (i=1; i<argc; ++i)
        if (strcmp(argv[i],"file") == 0) { 
	    fnSeq = argv[++i];
        } else if (strcmp(argv[i],"showSubst") == 0) { 
	    showSubst = ! showSubst;
        } else if (strcmp(argv[i],"top") == 0) { 
	    topName = argv[++i];
        } else {
            checkFail("%s: '%s' invalid",argv[0],argv[i]);
        }
    setContextMethod("task","seq",0,NULL);
}



static void parseSeqFile(
    const char *fn)
{
    int i;

    db(bg(25,"parseSeqFile(fn='%s')",fn);)
    setScanFile(fn);
    /* FIXME expects '|' although grm generated */
    tmTop = -1;
    for (i=0; i<seqMax; ++i) {
	skipLayout();
	tm[i] = parseTerm();
	skipLayout();
	if (scanCharOption(',')) {
	    ;
	} else if (scanCharOption(';')) {
	    unExpl = i + 1;
	} else if (scanCharOption('.')) {
	    tmTop = i + 1;
	    break;
	} else {
	    error("'.' expected after term sequence");
	    break;
	}
    }
    check(tmTop>0,"parseSeqFile('%s'): empty sequence",fn);
    db(en(25,"parseSeqFile");)
}



/* seq:			   0,     1,     4;     9,    16	*/
/* subst/goal:		v3=0,  v2=1,  v1=4   go=9		*/
/*			       v3=1,  v2=4,  v1=9   go=16	*/
static void genSeqSubst(
    int argc,
    const char **argv)
{
    int i;
    int v;
    int n;
    idIT vId;
    grmIT grmL;
    idIT subst[substMax];
    ntIT nts[memberMax];
    char vString[16];
    char pString[16];
    idIT pId;
    termIT pTm;

    db(bg(25,"genSeqSubst(argc=%d,)",argc);)
    phaseBegin(phLift);
    if (tmTop < 0 && fnSeq != NULL)
	parseSeqFile(fnSeq);
    check(tmTop>=0,"genSeqSubst: no sequence given");
    db(wr(25,"tmTop=%d unExpl=%d",tmTop,unExpl);)
    if (showSubst)
	fprintf(stderr,"\nSubstitutions:\n");
    for (i=unExpl; i<tmTop; ++i) {
	db(wr(25,"i=%d",i);)
	/* position in sequence */
	openSubst(subst,substMax);
	vId = enterId(true,vPos,arVar);
	openSubstAssg(vId);
	sprintf(pString,"%d",i);
	pId = enterId(true,pString,0);
	pTm = composeTerm(pId,NULL);
	termNts(pTm,InGrm(),nts);
	for (n=0; n<NtsGetLgth(nts); ++n)
	    appendSubstNt(NtNameI(NtsGetNt(nts,n)));
	closeSubstAssg();
	/* predecessors in sequence */
	for (v=unExpl; v>0; --v) {
	    sprintf(vString,"v%d",v);
	    vId = enterId(true,vString,arVar);
	    db(wr(25,"i=%d v=%d vId=%d='%s'",i,v,vId,prId(vId));)
	    openSubstAssg(vId);
	    termNts(tm[i-v],InGrm(),nts);
	    for (n=0; n<NtsGetLgth(nts); ++n)
		appendSubstNt(NtNameI(NtsGetNt(nts,n)));
	    closeSubstAssg();
	}
	closeSubst(db_is_on(25) ? stderr : NULL);
	if (showSubst) {
	    printSubst(stderr,subst);
	    fprintf(stderr,"\n");
	}
	grmL = liftGrm(InGrm(),subst);
	AddLiftGrm(grmL);
    }
    updateInLgth(tmTop-unExpl);
    if (showSubst)
	fprintf(stderr,"\n");
    phaseEnd(phLift);
    db(en(25,"genSeqSubst");)
}



/* select goal nt from list of all nts a sequence term belongs to, */
/* list must not contain more than one non-top nt */
static inline ntIT getGoalNt(
    const ntIT nts[])
{
    int i;
    ntIT res;

    db(bg(25,"getGoalNt lgth=%d",NtsGetLgth(nts));)
    res = ntNil;
    for (i=0; i<NtsGetLgth(nts); ++i)
	if (NtNameI(NtsGetNt(nts,i)) == topId)
	    ;		/* ignore */
	else if (res == ntNil)
	    res = NtsGetNt(nts,i);
	else
	    checkFail("getGoalNt: two non-top nts: '%s', '%s'",
				    prNt(res),prNt(NtsGetNt(nts,i)));
    db(en(25,"getGoalNt=nt%d=id%d='%s'",
					res,NtNameI(res),prNt(res));)
    return res;
}



/* seq:			   0,     1,     4;     9,    16	*/
/* subst/goal:		v3=0,  v2=1,  v1=4   go=9		*/
/*			       v3=1,  v2=4,  v1=9   go=16	*/
static void genSeqTask(
    int argc,
    const char **argv)
{
    int i;
    ntIT ntI;
    ntIT ntsI[memberMax];
    cnT cNts;			/* compressed goal nts */
    strIT sDummy;

    db(bg(25,"genSeqTask(argc=%d,)",argc);)
    phaseBegin(phParseTasks);
    check(tmTop>=0,"genSeqTask: no sequence given");
    db(wr(25,"tmTop=%d unExpl=%d",tmTop,unExpl);)
    topId = findId(false,topName,&sDummy);
    cNts = 0;
    if (showSubst)
	fprintf(stderr,"\nGoal Nonterminals:\n");
    for (i=unExpl; i<tmTop; ++i) {
	termNts(tm[i],LiftGrms()[i-unExpl],ntsI);
	ntI = getGoalNt(ntsI);
	check(ntI!=ntNil,"genSeqTask: no nt found for %d'th term",i);
	db(wr(25,"i=%d ntI=%d='%s'",i,ntI,prNt(ntI));)
	compressNtStep(LiftGrms()[i-unExpl],&cNts,ntI);
	if (showSubst)
	    fprintf(stderr," %s",prNt(ntI));
    }
    lookupNt(cNts);
    SetGoalCnt(1);
    if (showSubst)
	fprintf(stderr,"\n\n");
    phaseEnd(phParseTasks);
    db(en(25,"genSeqTask");)
}



void initUserSeq(void)
{
    db(bg(25,"initUserSeq");)
    addMethod("subst","seq",parsSeq,genSeqSubst,
						"[file SeqFileName]"
						"\n[showSubst]"
						"\n[top TopNtName]");
    addMethod("task","seq",parsInval,genSeqTask,
	      "");
    tmTop = -1;
    fnSeq = "-";
    topName = "nT";
    vPos = "vp";
    showSubst = false;
    db(en(25,"initUserSeq");)
}



==> anc/TopDownC/UserSeq.intf <==

extern void initUserSeq(void);



==> anc/TopDownC/UserTest.c <==

#include "au.h"
#include "phase.h"

#include "UserTest.intf"

#include "phase.intf"
#include "UserWgf.intf"
#include "wgfTab.intf"



/* ****************************************************************** */
/* ***** test applications ***************************************@@* */
/* ****************************************************************** */



void initUserTest(void)
{
}



==> anc/TopDownC/UserTest.intf <==

extern void initUserTest(void);



==> anc/TopDownC/UserWgf.c <==

#include "au.h"
#include "phase.h"

#include "UserWgf.intf"

#include "wgfTab.intf"
#include "phase.intf"



/* ****************************************************************** */
/* ***** weight function schemes *********************************@@* */
/* ****************************************************************** */



__attr__((pure),
wgT wgfHeight(
    uint lgS,		/* length of static data */
    const uint dataS[],	/* static data */
    uint lgD,		/* length of dynamic data, i.e. arity */
    const wgT dataD[]))	/* dynamic data, i.e. arg weights */
{
    uint i;
    wgT m;

    phaseOk(acWgfHeight);
    m = 0;
    for (i=0; i<lgD; ++i)
	if (m < dataD[i])
	    m = dataD[i];
    db(wr(19,"wgfMax(lgS=%d,dataS=[%d,%d,...],lgD=%d,)=%d",
			lgS,dataS[0],dataS[1],lgD,m*dataS[0]+dataS[1]);)
    return m * dataS[0] + dataS[1];
}



__attr__((pure),
wgT wgfSize(
    uint lgS,		/* length of static data */
    const uint dataS[],	/* static data */
    uint lgD,		/* length of dynamic data, i.e. arity */
    const wgT dataD[]))	/* dynamic data, i.e. arg weights */
{
    uint i;
    wgT s;

    phaseOk(acWgfSize);
    s = 0;
    for (i=0; i<lgD; ++i)
	s += dataD[i];
    return s * dataS[0] + dataS[1];
}



/* wgfHeight,linMB defines f(x1,...,xn) = M * max{x1,...,xn} + B */
/* wgfSize,linMB   defines f(x1,...,xn) = M *    (x1+...+xn) + B */

/* addWgfEntry("",wgfHeight,lin11) defines weight=height */
/* addWgfEntry("",wgfSize,lin11)   defines weight=size   */



/* ****************************************************************** */
/* ***** user-defined weight functions ***************************@@* */
/* ****************************************************************** */


/* ****************************************************************** */
/* ***** weight function registering *****************************@@* */
/* ****************************************************************** */



static uint wgfLin11[2] = {1, 1};
static uint wgfLin12[2] = {1, 2};
static uint wgfLin13[2] = {1, 3};
static uint wgfLin14[2] = {1, 4};
static uint wgfLin15[2] = {1, 5};
static uint wgfLin16[2] = {1, 6};
static uint wgfLin17[2] = {1, 7};
static uint wgfLin18[2] = {1, 8};
static uint wgfLin19[2] = {1, 9};



void initUserWgf(void)
{
    addWgfEntry("size1",wgfSize,2,wgfLin11);
    addWgfEntry("size2",wgfSize,2,wgfLin12);
    addWgfEntry("size3",wgfSize,2,wgfLin13);
    addWgfEntry("size4",wgfSize,2,wgfLin14);
    addWgfEntry("size5",wgfSize,2,wgfLin15);
    addWgfEntry("size6",wgfSize,2,wgfLin16);
    addWgfEntry("size7",wgfSize,2,wgfLin17);
    addWgfEntry("size8",wgfSize,2,wgfLin18);
    addWgfEntry("size9",wgfSize,2,wgfLin19);
    addWgfEntry("height1",wgfHeight,2,wgfLin11);
    addWgfEntry("height2",wgfHeight,2,wgfLin12);
    addWgfEntry("height3",wgfHeight,2,wgfLin13);
    addWgfEntry("height4",wgfHeight,2,wgfLin14);
    addWgfEntry("height5",wgfHeight,2,wgfLin15);
    addWgfEntry("height6",wgfHeight,2,wgfLin16);
    addWgfEntry("height7",wgfHeight,2,wgfLin17);
    addWgfEntry("height8",wgfHeight,2,wgfLin18);
    addWgfEntry("height9",wgfHeight,2,wgfLin19);
}





==> anc/TopDownC/UserWgf.intf <==

extern void initUserWgf(void);

extern wgT wgfHeight(uint,const uint[],uint,const wgT[]);
extern wgT wgfSize(uint,const uint[],uint,const wgT[]);



==> anc/TopDownC/assoc.c <==

#include "au.h"
#include "phase.h"

#include "assoc.intf"

#include "bbt.intf"
#include "phase.intf"
#include "ntTab.intf"
#include "main.intf"



/* ****************************************************************** */
/* ***** mapping nt name to adr **********************************@@* */
/* ****************************************************************** */



static bbtIT root;


ntIT lookupNt(
    cnT cNt)
{
    ntIT adr;

    phaseOk(acLookupNt);
    adr = NtTop();
    if (bbtEnter(&root,(uint)cNt,(uint*)(&adr)))
	newNtC(cNt);
    return adr;
}



void initAssoc(void)
{
    phaseOk(acInitAssoc);
    root = bbtNil;
}



static inline void dumpAssoc(
    FILE *fd)
{
    bbtDump(fd,root,"dumpAssoc");
}



inline void cleanupAssoc(void)
{
    if (dumpOnCleanup)
	dumpAssoc(stderr);
}


==> anc/TopDownC/assoc.intf <==

extern ntIT lookupNt(cnT);



==> anc/TopDownC/au.h <==

#include <ctype.h>
#include <signal.h>
#include <stdarg.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <strings.h>
#include <sys/time.h>
#include <time.h>




/* ****************************************************************** */
/* ***** debug ***************************************************@@* */
/* ****************************************************************** */



#ifdef DEBUG
#define db(x)				x
#else
#define db(x)				/*nothing*/
#endif

#define COMMENT(x)			/* x */

#ifdef TYPECHECK
#define TYPEDEF(Src,Dst)     typedef struct {Src _##Dst;} Dst
#else
#define TYPEDEF(Src,Dst)     typedef Src Dst
#endif

TYPEDEF(int, bool);
#define false		((bool)0)
#define true		((bool)1)

#ifndef UCHAR_KNOWN
typedef unsigned char uchar;
#endif

#ifndef INLINE_KNOWN
#define inline		/* nothing */
#endif

#ifndef ATTRIBUTE_KNOWN
#define __attribute__(x)	/* nothing */
#endif

#define __attr__(atr,dcl)	dcl __attribute__ (atr); dcl



extern const char *progname;
extern int ret;
extern int errno;



extern void db_init(void);
extern void db_function(int,char*);
extern void db_option(const char*);
extern bool db_is_on(int);
extern void db_stack_trace(char*);
extern void db_watch(int,char*,...);
extern void db_set_cleanup(void(void));
extern void bg(int,char*,...) __attribute__ ((format (printf,2,3)));
extern void wr(int,char*,...) __attribute__ ((format (printf,2,3)));
extern int  en(int,char*,...) __attribute__ ((format (printf,2,3)));
extern void check(bool,char*,...) __attribute__ ((format (printf,2,3)));
extern void checkFail(char*,...) __attribute__ ((noreturn))
				__attribute__ ((format (printf,1,2)));
extern void db_suspend(void);
extern void db_resume(void);




/* ****************************************************************** */
/* ***** table sizes *********************************************@@* */
/* ****************************************************************** */


#define BYTE			1
#define KILO			(1024*BYTE)
#define MEGA			(1024*KILO)
#define GIGA			(1024*MEGA)



#ifdef Large

#define bbtMax			( 64*MEGA)
#define heapMax			( 64*MEGA)
#define stringMax		( 32*KILO)
#define idMax			(128*KILO)
#define wgfMax			(  2*KILO)
#define rlMax			(256*MEGA)
#define ntMax			( 64*MEGA)
#define grmMax			(  2*KILO)
#define substMax		(  2*KILO)
#define inLgthMax		(128*BYTE)
#define methMax			(128*BYTE)
#define termMax			(128*KILO)
#define memberCacheMax		(  2*KILO)
#define enumStackMax		(128*BYTE)
#define memberMax		(  2*KILO)

#else
#ifdef large

#define bbtMax			(  1*MEGA)
#define heapMax			(  1*MEGA)
#define stringMax		( 16*KILO)
#define idMax			( 64*KILO)
#define wgfMax			(  1*KILO)
#define rlMax			( 64*MEGA)
#define ntMax			(  1*MEGA)
#define grmMax			(  1*KILO)
#define substMax		(  1*KILO)
#define inLgthMax		( 64*BYTE)
#define methMax			( 64*BYTE)
#define termMax			( 64*KILO)
#define memberCacheMax		(  1*KILO)
#define enumStackMax		( 64*BYTE)
#define memberMax		(  1*KILO)

#else

#define bbtMax			( 64*KILO)
#define heapMax			( 64*KILO)
#define stringMax		( 16*KILO)
#define idMax			(  4*KILO)
#define wgfMax			(  1*KILO)
#define rlMax			(  1*MEGA)
#define ntMax			( 64*KILO)
#define grmMax			(  1*KILO)
#define substMax		(  1*KILO)
#define inLgthMax		( 64*BYTE)
#define methMax			( 64*BYTE)
#define termMax			(  1*KILO)
#define memberCacheMax		(  1*KILO)
#define enumStackMax		( 64*BYTE)
#define memberMax		(  1*KILO)

#endif
#endif



/* arities */
#define arNonterm		255	/* mark as nonterminal */
#define arUnknown		254	/* arity not yet known */
#define arVar			253	/* mark as variable */

#define arMax			253	/* max arity of function */

/* number of grammars to intersect */
#define inLgthUnknown		0







/* ****************************************************************** */
/* ***** special values ******************************************@@* */
/* ****************************************************************** */



#define bbtNil			((bbtIT)  0)
#define stringNil		((strIT)  0)
#define idNil			((idIT)   0)
#define rlNil			((rlIT)   0)
#define grmNil			((grmIT)  0)
#define ntNil			((ntIT)   0)
#define wgfNil			((wgfIT)  0)
#define methNil			((methIT) 0)
#define ctxtNil			((ctxtIT) 0)
#define termNil			((termIT) 0)
#define esNil			((esIT)   0)

#define maxInt			0x7fffffff
#define minInt			0x80000000
#define maxUInt			0xffffffff

#define wgInf			((wgT)    maxUInt)
#define wgZero			((wgT)    0)

#define GrammarChars		"=|!(,;).{} \t\n"


/* ****************************************************************** */
/* ***** declaration macros **************************************@@* */
/* ****************************************************************** */

#ifndef __STRING
#define __STRING(x)	#x
#endif


#define declAccFcts(IntfR,IntfW,Tab,Name,Struct,Type,Field)	\
	IntfR inline Type Name(i)				\
	    uint i;						\
	{							\
	    struct Struct *s;					\
	    db(wr(2,"get"__STRING(Name)"(%d)",(int)i);)		\
	    phaseOk(ac##Name);					\
	    s = (struct Struct *)(&Tab[i]);			\
	    return s->Field;					\
	}							\
	IntfW inline void Set##Name(i,val)			\
	    uint i;						\
	    Type val;						\
	{							\
	    struct Struct *s;					\
	    db(wr(2,"set"__STRING(Name)"(%d,%d)",i,(int)val);)	\
	    phaseOk(acSet##Name);				\
	    s = (struct Struct *)(&Tab[i]);			\
	    s->Field = val;					\
	}



/* ****************************************************************** */
/* ***** bit operations on words *********************************@@* */
/* ****************************************************************** */



#define wordLg		32

/* size in words from size in bits */
#define sizeW(l)	(((l)  + (wordLg)-1) / (wordLg))

/* access bit i in word array a */
#define getBit(a,i)	((a)[(i)/wordLg] >> ((i)%wordLg) & 1)
#define setBit(a,i)	(a)[(i)/wordLg] |=    (1 << ((i)%wordLg))
#define clrBit(a,i)	(a)[(i)/wordLg] &= (~ (1 << ((i)%wordLg)))

/* bit set operations on words */
#define subset(a,b)	(((a) & (b)) == (a))
#define setDiff(a,b)	((a) & (~ (b)))

/* set x'th bit in w'th word */
#define shift(x,w)	(1 << ((x)-(w)*wordLg))



/* ****************************************************************** */
/* ***** types ***************************************************@@* */
/* ****************************************************************** */





TYPEDEF(uint,rlIT);		/* index into rlTab */
TYPEDEF(uint,ntIT);		/* index into ntTab */
TYPEDEF(uint,grmIT);		/* index into grmTab */
TYPEDEF(uint,strIT);		/* index into stringTab */
TYPEDEF(uint,idIT);		/* index into idTab */
TYPEDEF(uint,bbtIT);		/* index into bbtTab */
TYPEDEF(uint,wgfIT);		/* index into wgfTab */
TYPEDEF(uint,hpIT);		/* index into heapTab */
TYPEDEF(uint,termIT);		/* index into termTab */
TYPEDEF(uint,esIT);		/* index into enumStack */

TYPEDEF(uint,phIT);		/* index into phaseDescr,phaseDone */
TYPEDEF(uint,sbIT);		/* index into subst */

TYPEDEF(uint,wgT);		/* weight value */
TYPEDEF(uint,methIT);		/* index into methodTab */
TYPEDEF(uint,ctxtIT);		/* index into contextTab */
TYPEDEF(uint,cnT);		/* compressed nonterminal vector */

typedef wgT wgfT(		/* weight function */
		uint,
		const uint[],
		uint,
		const wgT[]);

typedef void methPT(		/* method pars function */
		int,
		const char**);

typedef void methET(		/* method exec function */
		int,
		const char**);

typedef const char* prNtT(	/* nt print function */
		uint,		/* may be: idIT, ntIT, or cnT */
		const grmIT[],
		uint);







==> anc/TopDownC/bbt.c <==

#include "au.h"
#include "phase.h"

#include "bbt.intf"

#include "phase.intf"
#include "main.intf"



static uint bbtTab[bbtMax];



/* ****************************************************************** */
/* ***** node layout *********************************************@@* */
/* ****************************************************************** */



/* \                    \                       \                   */
/*   \                    \                       \                 */
/*     \                    \                       \               */
/*       (node0)              (node1)                 (node2)       */
/*        key                  keyA                    key          */
/*        data                 dataA                   data         */
/*                                \                     / \         */
/*                                  \                 /     \       */
/*                                    \             /         \     */
/*                                      keyB     lf             rg  */
/*                                      dataB                       */



/* word    0             1             2             3              */
/*        +-------------+-------------+-------------+-------------+ */
/* node0: |.....key.....|00|...data...|                             */
/* node1: |.....keyA....|01|...dataA..|.....keyB....|11|...dataB..| */
/* node2: |.....key.....|10|...data...|......lf.....|ba|....rg....| */



/* leaf node: 2 words (tag == 00) */
struct _node0 {
	uint key;
	uint tag  : 2;
	uint data :30;
};

/* node with one son: 4 words (n1.tag == 01, n2.tag == 11) */
/* contents of son follows in n2; */
/* son must be leaf due to balance condition; */
/* we ensure n1.key < n2.key (i.e. n2 is a right son of n1) */
struct _node1 {
	struct _node0 n1;
	struct _node0 n2;
};

/* node with two sons: 4 words (n.tag == 10) */
/* (bal == 00: left subtree has same depth as right; */
/*  bal == 01: left subtree is deeper than    right; */
/*  bal == 10: left subtree is less deep than right; */
struct _node2 {
	struct _node0 n;
	bbtIT         lf;
	uint          bal : 2;
	bbtIT         rg  :30;
};



/*          IntfR  IntfW  Tab     Name      Struct  Type   Field */
declAccFcts(static,static,bbtTab, BbtType,  _node0, uint,  tag)
declAccFcts(static,static,bbtTab, BbtKey,   _node0, uint,  key)
declAccFcts(static,static,bbtTab, BbtData,  _node0, uint,  data)
declAccFcts(static,static,bbtTab, BbtType1, _node1, uint,  n2.tag)
declAccFcts(static,static,bbtTab, BbtKey1,  _node1, uint,  n2.key)
declAccFcts(static,static,bbtTab, BbtData1, _node1, uint,  n2.data)
declAccFcts(static,static,bbtTab, BbtBal,   _node2, uint,  bal)
declAccFcts(static,static,bbtTab, BbtLf,    _node2, bbtIT, lf)
declAccFcts(static,static,bbtTab, BbtRg,    _node2, bbtIT, rg)



/* ****************************************************************** */
/* ***** node allocation *****************************************@@* */
/* ****************************************************************** */



/*  0 2            2Top                             0Bot         Max  */
/* +-+============+--------------------------------+============+---- */
/*    4 word nodes ->				 <- 2 word nodes      */

/* free lists: linked by word [0] */



static bbtIT bbt2Top;
static bbtIT bbt0Bot;
/* static bbtIT bbt2Free; */		/* free list for 4 word nodes */
static bbtIT bbt0Free;			/* free list for 2 word nodes */



void initBbt(void)
{
    phaseBegin(phInitBbt);
    bbt2Top  = 2;
    /* bbt2Free = bbtNil; */
    bbt0Bot  = bbtMax;
    bbt0Free = bbtNil;
    phaseEnd(phInitBbt);
}



static bbtIT alloc2(void)
{
    bbtIT adr;

    /* if (bbt2Free != bbtNil) {
	adr = bbt2Free;
	bbt2Free = bbtTab[bbt2Free];
    } else */ if (bbt2Top+2 < bbt0Bot) {
	adr = bbt2Top;
	bbt2Top += 4;
    } else {
	checkFail("bbtAlloc2(): 2Top=%d %d=0Bot",bbt2Top,bbt0Bot);
	adr = bbtNil;
    }
    return adr;
}



/*
static void free2(node)
    bbtIT node;
{
    bbtTab[node] = bbt2Free;
    bbt2Free     = node;
}
*/



static bbtIT alloc0(void)
{
    bbtIT adr;

    if (bbt0Free != bbtNil) {
	adr = bbt0Free;
	bbt0Free = bbtTab[bbt0Free];
    } else if (bbt2Top < bbt0Bot) {
	bbt0Bot -= 2;
	adr = bbt0Bot;
    } else {
	checkFail("bbtAlloc0(): 2Top=%d %d=0Bot",bbt2Top,bbt0Bot);
	adr = bbtNil;
    }
    return adr;
}



static void free0(
    bbtIT node)
{
    bbtTab[node] = bbt0Free;
    bbt0Free     = node;
}



static bbtIT new0(
    uint key)
{
    bbtIT adr;

    adr = alloc0();
    SetBbtType(adr,0);
    SetBbtKey(adr,key);
    return adr;
}



static bbtIT new1(
    uint key0,
    uint data0,
    uint key1)
{
    bbtIT adr;

    db(bg(2,"new1(%d,%d,%d)",key0,data0,key1);)
    adr = alloc2();
    SetBbtType(adr,1);
    SetBbtType1(adr,3);
    if (key0 < key1) {
	SetBbtKey(adr,key0);
	SetBbtData(adr,data0);
	SetBbtKey1(adr,key1);
	db(wr(2,"%d<%d: %d,%d,%d,%d",key0,key1,
					BbtKey(adr),BbtData(adr),
					BbtKey1(adr),BbtData1(adr));)
    } else if (key1 < key0) {
	SetBbtKey(adr,key1);
	SetBbtKey1(adr,key0);
	SetBbtData1(adr,data0);
	db(wr(2,"%d<%d: %d,%d,%d,%d",key1,key0,
					BbtKey(adr),BbtData(adr),
					BbtKey1(adr),BbtData1(adr));)
    } else {
	checkFail("new1(%d,%d,%d)",key0,data0,key1);
    }
    db(en(2,"new1=%d",adr);)
    return adr;
}



/*
static bbtIT new2(
    uint key,
    uint bal,
    bbtIT lf,
    bbtIT rg)
{
    bbtIT adr;

    adr = alloc2();
    SetBbtType(adr,2);
    SetBbtKey(adr,key);
    SetBbtBal(adr,bal);
    SetBbtLf(adr,lf);
    SetBbtRg(adr,rg);
    return adr;
}
*/



/* ****************************************************************** */
/* ***** insertion ***********************************************@@* */
/* ****************************************************************** */



static uint enterKey;	/* global to proc (enter) */
static uint enterData;	/* global to proc (enter) */
static bool enterNew;	/* global to proc (enter) */



#define balEq		0	/* both  subtrees have same depth */
#define balLf		1	/* left  subtree  is deeper */
#define balRg		2	/* right subtree  is deeper */
#define balEr		3	/* must not occur */

#define prBal(b)	( (b) == balEq ? '='	\
			: (b) == balLf ? '>'	\
			: (b) == balRg ? '<' 	\
			:                '?'	\
			)



static        bool enter(bbtIT*);
static inline bool   enterNil(bbtIT*);
static inline bool   enter0(bbtIT*);
static inline bool   enter1(const bbtIT*);
static inline bool   enter2(bbtIT*);
static inline bool     enter2L(bbtIT*);
static inline bool       enter2L_balLf(bbtIT*,bbtIT);
static        uint         newBalD_2L[4];
static        uint         newBalH_2L[4];
static inline bool     enter2R(bbtIT*);
static inline bool       enter2R_balRg(bbtIT*,bbtIT);
static        uint         newBalH_2R[4];
static        uint         newBalL_2R[4];



/* insert into NIL tree */
static inline bool enterNil(
    bbtIT *tree)
{
    *tree = new0(enterKey);
    SetBbtData(*tree,enterData);
    enterNew = true;
    db(wr(1,"enterNil tree=%d",*tree);)
    return true;
}



/* find/insert in leaf */
static inline bool enter0(
    bbtIT *tree)
{
    bbtIT adr;

    if (BbtKey(*tree) == enterKey) {
	/* found */
	enterNew = false;
	enterData = BbtData(*tree);
	db(wr(1,"enter0(%d) found",*tree);)
	return false;
    } else {
	/* change leaf (i.e. node0) to node1 */
	adr      = new1(BbtKey(*tree),BbtData(*tree),enterKey);
	if (enterKey < BbtKey(*tree))
	    SetBbtData(adr,enterData);
	else
	    SetBbtData1(adr,enterData);
	enterNew = true;
	free0(*tree);
	*tree    = adr;
	db(wr(1,"enter0(%d) inserted",*tree);)
	return true;
    }
}



/* find/insert in node1 */
static inline bool enter1(
    const bbtIT *tree)
{
    bbtIT h;
    bbtIT d_, h_, j_, l_, n_;

    h = *tree;
    if (enterKey < BbtKey(h)) {
	db(wr(1,"h(l)   +D   -->   h(D,l)");)
	d_ = new0(enterKey);
	l_ = new0(BbtKey1(h));
	h_ = h;
	SetBbtData(l_,BbtData1(h));
	/* data of h remains unchanged */
	SetBbtType(h_,2);
	SetBbtBal(h_,balEq);
	SetBbtLf(h_,d_);
	SetBbtRg(h_,l_);
	SetBbtData(d_,enterData);
	enterNew = true;
    } else if (enterKey == BbtKey(h)) {
	db(wr(1,"h(l)   +h   -->   h(l)");)
	enterData = BbtData(h);
	enterNew = false;
    } else if (enterKey < BbtKey1(h)) {
	db(wr(1,"h(l)   +J   -->   J(h,l)");)
	j_ = h;
	h_ = new0(BbtKey(h));
	l_ = new0(BbtKey1(h));
	SetBbtData(h_,BbtData(h));
	SetBbtData(l_,BbtData1(h));
	SetBbtType(j_,2);
	SetBbtKey(j_,enterKey);
	SetBbtData(j_,enterData);
	SetBbtBal(j_,balEq);
	SetBbtLf(j_,h_);
	SetBbtRg(j_,l_);
	enterNew = true;
	/* *tree = j_; */
    } else if (enterKey == BbtKey1(h)) {
	db(wr(1,"h(l)   +l   -->   h(l)");)
	enterData = BbtData1(h);
	enterNew = false;
    } else if (BbtKey1(h) < enterKey) {
	db(wr(1,"h(l)   +N   -->   l(h,N)");)
	l_ = h;
	h_ = new0(BbtKey(h));
	n_ = new0(enterKey);
	SetBbtData(h_,BbtData(h));
	SetBbtKey(l_,BbtKey1(h));
	SetBbtData(l_,BbtData1(h));
	SetBbtType(l_,2);
	SetBbtBal(l_,balEq);
	SetBbtLf(l_,h_);
	SetBbtRg(l_,n_);
	SetBbtData(n_,enterData);
	enterNew = true;
    } else {
	checkFail("enter1(%d): k0=%d,k1=%d enterKey=%d",
				h,BbtKey(h),BbtKey1(h),enterKey);
    }
    return false;
}



/* f							        d  h  */
/* ---+---------------------------+---------------------------+------ */
/* Eq   h(d(bbb,f(eee,ggg)),lll) --> f(d(bbb,eee),h(ggg,lll))   Eq Eq */
/* Lf   h(d(bbb,f(eee,gg )),lll) --> f(d(bbb,eee),h(gg, lll))   Eq Rg */
/* Rg   h(d(bbb,f(ee, ggg)),lll) --> f(d(bbb,ee ),h(ggg,lll))   Lf Eq */

		    /* balF   balEq  balLf  balRg  balEr */
static uint newBalD_2L[4] = { balEq, balEq, balLf, balEr };
static uint newBalH_2L[4] = { balEq, balRg, balEq, balEr };



static inline bool enter2L_balLf(
    bbtIT *tree,
    bbtIT d)
{
    bbtIT h;		/*      _______h_______      */
			/*  ___d___            l     */
    bbtIT b, f;		/* b      _f_                */
    bbtIT e, g;		/*       e   g               */
    bbtIT bd_;
    bbtIT g_;
    uint balF;

    /* h(ddddD,lll) --> ... */
    h = *tree;
    db(check(BbtType(d)==2,"enter2L_(%d): d=%d type=%d",
						    h,d,BbtType(d));)
    f = BbtRg(d);
    switch (BbtBal(d)) {
    case balEq:
	db(wr(1,"h(d(bbbb,ffff),lll) --> d(bbbb,h(ffff,lll))");)
	SetBbtLf(h,f);
	SetBbtRg(d,h);
	SetBbtBal(h,balLf);
	SetBbtBal(d,balRg);
	*tree = d;
	return true;
    case balLf:
	db(wr(1,"h(d(bbbb,fff),lll)  --> d(bbbb,h(fff,lll))");)
	SetBbtLf(h,f);
	SetBbtRg(d,h);
	SetBbtBal(h,balEq);
	SetBbtBal(d,balEq);
	*tree = d;
	return false;
    case balRg:
	if (BbtType(f) == 2) {
	    db(wr(1,"h(d(bbb,f(eee,ggg)),lll) -->"
					" f(d(bbb,eee),h(ggg,lll))");)
	    e = BbtLf(f);
	    g = BbtRg(f);
	    SetBbtRg(d,e);
	    SetBbtLf(f,d);
	    SetBbtRg(f,h);
	    SetBbtLf(h,g);
	    balF = BbtBal(f);
	    SetBbtBal(d,newBalD_2L[balF]);
	} else if (BbtType(f) == 1) {
	    db(wr(1,"h(d(b,f(g)),l) --> f(b(d),h(g,l))");)
	    b   = BbtLf(d);
	    bd_ = d;
	    g_  = b;
	    db(wr(1,"%d(%d(%d,%d(%d)),l) --> %d(%d(%d),%d(%d,l))",
					h,d,b,f,f+2,f,bd_,bd_+2,h,g_);)
	    SetBbtKey1(bd_,BbtKey(d));
	    SetBbtData1(bd_,BbtData(d));
	    SetBbtKey(bd_,BbtKey(b));
	    SetBbtData(bd_,BbtData(b));
	    SetBbtType(bd_,1);
	    SetBbtType1(bd_,3);
	    SetBbtKey(g_,BbtKey1(f));
	    SetBbtData(g_,BbtData1(f));
	    SetBbtLf(f,bd_);
	    SetBbtRg(f,h);
	    SetBbtType(f,2);
	    SetBbtLf(h,g_);
	    balF = balRg;
	} else {
	    checkFail("enter2L_(%d): f=%d type=%d",h,f,BbtType(f));
	    balF = balEq;
	}
	SetBbtBal(h,newBalH_2L[balF]);
	SetBbtBal(f,balEq);
	*tree = f;
	return false;
    default:
	checkFail("enter2L_(%d): bal d=%d",h,BbtBal(d));
	return false;
    }
}



/* find/insert in left subtree of node2 */
static inline bool enter2L(
    bbtIT *tree)
{
    bbtIT lf;
    bool incr;

    lf   = BbtLf(*tree);
    incr = enter(&lf);
    SetBbtLf(*tree,lf);
    db(wr(1,"incr %d bal %c lf",incr,prBal(BbtBal(*tree)));)
    if (! incr)
	return false;
    else
	switch (BbtBal(*tree)) {
	case balRg:		/* h(dddD,llll) */
	    SetBbtBal(*tree,balEq);
	    return false;
	case balEq:		/* h(dddD,lll) */
	    SetBbtBal(*tree,balLf);
	    return true;
	case balLf:		/* h(ddddD,lll) */
	    return enter2L_balLf(tree,lf);
	default:
	    checkFail("enter2L(%d): bal=%d",*tree,BbtBal(*tree));
	    return false;
	}
}



/* j							        h  l  */
/* ---+---------------------------+---------------------------+------ */
/* Eq   h(ddd,l(j(iii,kkk),nnn)) --> j(h(ddd,iii),l(kkk,nnn))   Eq Eq */
/* Lf   h(ddd,l(j(iii,kk ),nnn)) --> j(h(ddd,iii),l(kk, nnn))   Eq Rg */
/* Rg   h(ddd,l(j(ii, kkk),nnn)) --> j(h(ddd,ii ),l(kkk,nnn))   Lf Eq */

		    /* balJ   balEq  balLf  balRg  balEr */
static uint newBalH_2R[4] = { balEq, balEq, balLf, balEr };
static uint newBalL_2R[4] = { balEq, balRg, balEq, balEr };



static inline bool enter2R_balRg(
    bbtIT *tree,
    bbtIT l)
{
    bbtIT h;		/*      _______h_______      */
    bbtIT d;		/*     d            ___l___  */
    bbtIT j, n;		/*                _j_      n */
    bbtIT i, k;		/*               i   k       */
    bbtIT dh_;
    bbtIT k_;
    uint balJ;

    /* h(ddd,llllL) --> ... */
    h = *tree;
    db(check(BbtType(l)==2,"enter2R_(%d): l type=%d",h,BbtType(l));)
    j = BbtLf(l);
    switch (BbtBal(l)) {
    case balEq:
	db(wr(1,"h(ddd,l(jjjj,nnnn)) --> l(h(ddd,jjjj),nnnn)");)
	SetBbtRg(h,j);
	SetBbtLf(l,h);
	SetBbtBal(h,balRg);
	SetBbtBal(l,balLf);
	*tree = l;
	return true;
    case balLf:
	if (BbtType(j) == 2) {
	    /* h(ddd,l(j(iii,kkk),nnn)) --> j(h(ddd,iii),l(kkk,nnn)) */
	    db(wr(1,"h(ddd,l(j(iii,kkk),nnn)) -->"
					" j(h(ddd,iii),l(kkk,nnn))");)
	    i = BbtLf(j);
	    k = BbtRg(j);
	    SetBbtRg(h,i);
	    SetBbtLf(j,h);
	    SetBbtRg(j,l);
	    SetBbtLf(l,k);
	    balJ = BbtBal(j);
	    SetBbtBal(h,newBalH_2R[balJ]);
	} else if (BbtType(j) == 1) {
	    /* h(d,l(j(k),n)) --> j(d(h),l(k,n)) */
	    db(wr(1,"h(d,l(j(k),n)) --> j(d(h),l(k,n))");)

            n   = BbtRg(l);
	    d   = BbtLf(h);
            dh_ = h;
            k_  = d;
	    SetBbtKey1(dh_,BbtKey(h));
	    SetBbtData1(dh_,BbtData(h));
	    SetBbtKey(dh_,BbtKey(d));
	    SetBbtData(dh_,BbtData(d));
            SetBbtType(dh_,1);
            SetBbtType1(dh_,3);
	    SetBbtKey(k_,BbtKey1(j));
	    SetBbtData(k_,BbtData1(j));
            SetBbtLf(j,dh_);
            SetBbtRg(j,l);
	    SetBbtType(j,2);
            SetBbtLf(l,k_);
            balJ = balRg;
	} else {
	    checkFail("enter2R_(%d): j=%d type=%d",h,j,BbtType(j));
	    balJ = balEq;
	}
	SetBbtBal(l,newBalL_2R[balJ]);
	SetBbtBal(j,balEq);
	*tree = j;
	return false;
    case balRg:
	db(wr(1,"h(ddd,l(jjj,nnnn))  --> l(h(ddd,jjj),nnnn)");)
	SetBbtRg(h,j);
	SetBbtLf(l,h);
	SetBbtBal(h,balEq);
	SetBbtBal(l,balEq);
	*tree = l;
	return false;
    default:
	checkFail("enter2R_(%d): balR=%d",h,BbtBal(l));
	return false;
    }
}



/* find/insert in right subtree of node2 */
static inline bool enter2R(
    bbtIT *tree)
{
    bbtIT rg;
    bool incr;

    rg   = BbtRg(*tree);
    incr = enter(&rg);
    SetBbtRg(*tree,rg);
    db(wr(1,"incr %d bal %c rg",incr,prBal(BbtBal(*tree)));)
    if (! incr)
	return false;
    else
	switch (BbtBal(*tree)) {
	case balLf:		/* h(dddd,lllL) */
	    SetBbtBal(*tree,balEq);
	    return false;
	case balEq:		/* h(ddd,lllL) */
	    SetBbtBal(*tree,balRg);
	    return true;
	case balRg:		/* h(ddd,llllL) */
	    return enter2R_balRg(tree,rg);
	default:
	    checkFail("enter2R(%d): bal=%d",*tree,BbtBal(*tree));
	    return false;
	}
}



/* find/insert in node2 */
static inline bool enter2(
    bbtIT *tree)
{
    if (enterKey < BbtKey(*tree)) {
	return enter2L(tree);
    } else if (BbtKey(*tree) < enterKey) {
	return enter2R(tree);
    } else {
	/* found */
	enterData = BbtData(*tree);
	enterNew = false;
	return false;
    }
}



/* ensure a node corresponding to (enterKey) is in (*tree), */
/* set (enterNew) if a node corr. to (enterKey) is inserted, */
/* return true if depth of (*tree) increased; */
/* in comments, trees are written as terms of keys, */
/* a capital letter denoting (enterKey), */
/* and double letters denoting deeper trees */
static bool enter(
    bbtIT *tree)	/* may be modified by balancing! */
{
    bool incr;

    db(bg(1,"enter(%d)",*tree);)
    if (*tree == bbtNil)
	incr = enterNil(tree);
    else
	switch (BbtType(*tree)) {
	case 0:  incr = enter0(tree);	break;
	case 1:  incr = enter1(tree);	break;
	case 2:  incr = enter2(tree);	break;
	default: checkFail("enter(%d): type %d",*tree,BbtType(*tree));
		 incr = false;		break;
	}
    db(en(1,"enter(%d)=%d",*tree,incr);)
    return incr;
}



/* ensure a node corresponding to (key) is in (tree), */
/* return whether it had to be entered just now, */
/* enter (data) when creating a new entry, */
/* else, set (data) to the data stored in the existing entry, */
/* NOTE: (tree) may be modified by the balancing process */
bool bbtEnter(
    bbtIT *tree,	/* may be modified by balancing! */
    uint key,		/* key to find or enter */
    uint *data)		/* node had to be entered into bbt */
{
    db(bg(1,"bbtEnter(%d,%d,%d)",*tree,key,*data);)
    phaseOk(acBbtEnter);
    enterKey  = key;
    enterData = *data;
    enter(tree);
    *data     = enterData;
    db(en(1,"bbtEnter(%d,%d,%d)=%d",*tree,key,*data,enterNew);)
    return enterNew;
}



/* ****************************************************************** */
/* ***** debug ***************************************************@@* */
/* ****************************************************************** */



static FILE *dumpFd;



static void dump(
    bbtIT tree,
    uint indent)
{
    if (tree == bbtNil) {
	fprintf(dumpFd,"%*s%05d: ",indent,"",tree);
	fprintf(dumpFd,"NIL\n");
	return;
    }
    switch (BbtType(tree)) {
    case 0:
	fprintf(dumpFd,"%*s%05d: ",indent,"",tree);
	fprintf(dumpFd,"(%d) ",BbtType(tree));
	fprintf(dumpFd,"%d %d\n",BbtKey(tree),BbtData(tree));
	break;
    case 1:
	fprintf(dumpFd,"%*s%05d: ",indent,"",tree);
	fprintf(dumpFd,"(%d) ",BbtType(tree));
	fprintf(dumpFd,"%d %d\n",BbtKey(tree),BbtData(tree));
	fprintf(dumpFd,"%*s%05d= ",indent+2,"",tree+2);
	fprintf(dumpFd,"(%d) ",BbtType1(tree));
	fprintf(dumpFd,"%d %d\n",BbtKey1(tree),BbtData1(tree));
	break;
    case 2:
	dump(BbtLf(tree),indent+2);
	fprintf(dumpFd,"%*s%05d: ",indent,"",tree);
	fprintf(dumpFd,"(%d) ",BbtType(tree));
	fprintf(dumpFd,"%d %d ",BbtKey(tree),BbtData(tree));
	fprintf(dumpFd,"%c\n",prBal(BbtBal(tree)));
	dump(BbtRg(tree),indent+2);
	break;
    default:
	fprintf(dumpFd,"%*s%05d: ",indent,"",tree);
	fprintf(dumpFd,"(%d) ",BbtType(tree));
	fprintf(dumpFd,"%d %d\n",BbtKey(tree),BbtData(tree));
	break;
    }
}



void bbtDump(
    FILE *fd,
    bbtIT tree,
    char *msg)
{
    db_suspend();
    phaseSuspend();
    dumpFd = fd;
    fprintf(dumpFd,"%s\n",msg);
    dump(tree,0);
    fprintf(dumpFd,"\n");
    phaseResume();
    db_resume();
}



static uint checkErrs;
static uint checkNodes;
static int  checkDataOffs;	/* difference data-key, or maxInt */



/* returns depth */
static uint checkTree(
    bbtIT tree,
    uint mn,
    uint mx)
{
    uint ky;
    uint dt;
    uint dpL;
    uint dpR;
    uint bal;

    if (tree == bbtNil) {
	fprintf(dumpFd,"*** (%d) NIL\n",++checkErrs);
	return 0;
    } else {
	ky = BbtKey(tree);
	dt = BbtData(tree);
	if (ky < mn || mx < ky)
	    fprintf(dumpFd,"*** (%d) %d: Key %d Range %d...%d\n",
					    ++checkErrs,tree,ky,mn,mx);
	if (checkDataOffs != maxInt && ky+checkDataOffs!=dt)
	    fprintf(dumpFd,"*** (%d) %d: Key %d Data %d\n",
						++checkErrs,tree,ky,dt);
	++checkNodes;
	switch (BbtType(tree)) {
	case 0:
	    return 0;
	case 1:
	    ++checkNodes;	/* 1 node counts twice */
	    if (BbtKey1(tree) < ky+1 || mx < BbtKey1(tree))
		fprintf(dumpFd,"*** (%d) %d: Key1 %d Range %d...%d\n",
				++checkErrs,tree,BbtKey1(tree),ky+1,mx);
	    if (BbtType1(tree) != 3)
		fprintf(dumpFd,"*** (%d) %d: Type1 %d\n",
				    ++checkErrs,tree,BbtType1(tree));
	    return 1;
	case 2:
	    dpL = checkTree(BbtLf(tree),mn,ky-1);
	    dpR = checkTree(BbtRg(tree),ky+1,mx);
	    bal = BbtBal(tree);
	    if (   (bal == balEq && dpL   == dpR)
	        || (bal == balLf && dpL-1 == dpR)
	        || (bal == balRg && dpL   == dpR-1))
		; /* balance ok */
	    else
		fprintf(dumpFd,"*** (%d) %d: Bal %c dpL %d dpR %d\n",
				++checkErrs,tree,prBal(bal),dpL,dpR);
	    return (dpL < dpR ? dpR+1 : dpL+1);
	default:
	    fprintf(dumpFd,"*** (%d) %d: Type %d\n",
					++checkErrs,tree,BbtType(tree));
	    return 0;
	}
    }
}



bool checkBbt(
    FILE *fd,
    bbtIT tree,
    bool verbous,	/* print a line even if tree is ok */
    int offs,		/* offset between key and data, or maxInt */
    int nodes)		/* expected number of nodes, or maxInt */
{
    uint dp;

    dumpFd = fd;
    checkErrs = 0;
    checkNodes = 0;
    checkDataOffs = offs;
    dp = checkTree(tree,0,maxInt);
    if (nodes != maxInt && nodes != checkNodes)
	fprintf(fd,"*** (%d) %d: Total %d nodes (expected %d)\n",
				    ++checkErrs,tree,checkNodes,nodes);
    if (verbous || checkErrs > 0)
	fprintf(fd,"tree %d checked: %d errors (%d nodes, dp %d)\n",
					tree,checkErrs,checkNodes,dp);
    return checkErrs == 0;
}



static bbtIT testRoot;



void cleanupBbt(void)
{
    if (dumpOnCleanup)
	bbtDump(stderr,testRoot,"(cleanup) bbt testRoot:");
}



void testBbt(void)
{
    uint key;
    uint data;
    bool new;
    int i;
    int nodes;

    testRoot = bbtNil;
    nodes = 0;
    for (i=0; i<10000; ++i) {
	key = random()&0x00000fff;
	data = key+1000000;
	new = bbtEnter(&testRoot,key,&data);
	if (new)
	    ++nodes;
	else
	    check(data==key+1000000,"key %d data %d (expected %d)",
						key,data,key+1000000);
	/*bbtDump(stderr,testRoot,"tree:");*/
	if (! checkBbt(stderr,testRoot,false,1000000,nodes)) {
	    bbtDump(stderr,testRoot,"tree:");
	    checkFail("abort");
	}
    }
    bbtDump(stderr,testRoot,"tree:");
}





==> anc/TopDownC/bbt.intf <==

extern bool bbtEnter(bbtIT*,uint,uint*);
extern void bbtDump(FILE*,bbtIT,char*);



==> anc/TopDownC/enum.c <==

#include "au.h"
#include "phase.h"

#include "enum.intf"

#include "grmTab.intf"
#include "idTab.intf"
#include "ntTab.intf"
#include "param.intf"
#include "phase.intf"
#include "rlTab.intf"
#include "wgfTab.intf"
#include "weight.intf"



/* ****************************************************************** */
/* ***** enumeration backtrack stack *****************************@@* */
/* ****************************************************************** */



/* enum choice point */
struct _enumStack {
    ntIT nt;		/* rule of which nonterminal */
    rlIT grp;		/* cur group in rule */
    rlIT alt;		/* cur alt in group */
    wgT  wg;		/* weight of subterm starting here on stack */
    esIT fth;		/* points to father of cur subterm */
    uint sNo;		/* number of cur subterm is of its father */
};



/* choice point stack */
/* if fully expanded, .grp entries from 0 to enumTop form a term in */
/* prefix order, */
/* never contains nt with wg inf */
static struct _enumStack enumStack[enumStackMax];
static esIT enumTop;



static inline void enumClear(void)
{
    db(bg(15,"enumClear");)
    phaseOk(acEnumClear);
    enumTop = 1;
    db(en(15,"enumClear top=%d",enumTop);)
}



/* push a new entry onto stack, */
/* pointing to the first alternative of nt's def */
static inline void enumPush(
    ntIT nt,
    esIT fth,
    uint sNo)
{
    rlIT grp;
    rlIT alt;

    db(bg(15,"enumPush(nt=%d,fth=%d,sNo=%d) top=%d",
						nt,fth,sNo,enumTop);)
    phaseOk(acEnumPush);
    (void) ntMinGrp(IntsGrm(),nt);	/* sort nt's rule by weight */
    grp = NtGrp1(nt);
    alt = RlGrpAlt1(grp);
    check(enumTop<enumStackMax,"enumPush(nt=%d,fth=%d,sNo=%d) ovfl",
							    nt,fth,sNo);
    enumStack[enumTop].nt  = nt;
    enumStack[enumTop].grp = grp;
    enumStack[enumTop].alt = alt;
    enumStack[enumTop].fth = fth;
    enumStack[enumTop].sNo = sNo;
    db(wr(15,"grp=%d alt=%d",grp,alt);)
    ++enumTop;
    db(en(15,"enumPush top=%d",enumTop);)
}



/* remove top entry from stack */
static inline void enumPop(void)
{
    db(bg(15,"enumPop");)
    phaseOk(acEnumPop);
    --enumTop;
    db(check(enumTop>=0,"enumPop unfl");)
    db(en(15,"enumPop top=%d",enumTop);)
}



/* try next alt in same group, */
/* check for wg < inf */
static inline bool enumAdvanceAlt(void)
{
    ntIT *nt;
    rlIT *grp;
    rlIT *alt;
    idIT fct;
    uint ar;

    db(bg(15,"enumAdvanceAlt top-1=%d",enumTop-1);)
    phaseOk(acEnumAdvanceAlt);
    nt  = &(enumStack[enumTop-1].nt);
    grp = &(enumStack[enumTop-1].grp);
    alt = &(enumStack[enumTop-1].alt);
    fct = RlFctW(*grp);
    ar  = IdArity(fct);
    if (ar == arVar)
	ar = 0;
    db(wr(15,"nt=%d grp=%d fct=%d='%s' ar=%d alt=%d",
				    *nt,*grp,fct,prId(fct),ar,*alt);)
    *alt = RlGrpAltNW(*grp,*alt);
    if (*alt >= RlGrpAltLW(*grp)) {
	db(en(15,"enumAdvanceAlt false (alts of cur grp exhausted)");)
	return false;
    } else if (rlAltInf(fct,*alt,ar)) {
	db(en(15,"enumAdvanceAlt false (alt wg inf)");)
	return false;
    } else {
	db(en(15,"enumAdvanceAlt true (alt %d in same group)",*alt);)
	return true;
    }
}



/* try first alt of next group */
/* check for wg < inf */
static inline bool enumAdvanceGrp(void)
{
    ntIT *nt;
    rlIT *grp;
    rlIT *alt;
    idIT fct;
    uint ar;

    db(bg(15,"enumAdvanceGrp top-1=%d",enumTop-1);)
    phaseOk(acEnumAdvanceGrp);
    nt  = &(enumStack[enumTop-1].nt);
    grp = &(enumStack[enumTop-1].grp);
    alt = &(enumStack[enumTop-1].alt);
    db(wr(15,"nt=%d grp=%d='%s' alt=%d",
				    *nt,*grp,prId(RlFctW(*grp)),*alt);)
    *grp = RlGrpNW(*grp);
    if (*grp >= NtGrpL(*nt)) {
	db(en(15,"enumAdvanceGrp false (all groups exhausted)");)
	return false;
    } 
    *alt = RlGrpAlt1(*grp);
    fct  = RlFctW(*grp);
    ar   = IdArity(fct);
    if (ar == arVar)
	ar = 0;
    if (rlAltInf(fct,*alt,ar)) {
	db(en(15,"enumAdvanceGrp false (grp wg inf)");)
	return false;
    } else {
	db(en(15,"enumAdvanceGrp true (group %d '%s')",
					    *grp,prId(RlFctW(*grp)));)
	return true;
    }
}



/* try to replace the top entry by its succeeding alternative */
static inline bool enumAdvance(void)
{
    phaseOk(acEnumAdvance);
    return enumAdvanceAlt() || enumAdvanceGrp();
}



/* succeed if choice point at dp point to first alt of its grp */
__attr__((const),
static inline bool atFirstAlt(
    esIT dp))
{
    rlIT alt;
    rlIT grp;

    db(bg(15,"atFirstAlt(dp=%d)",dp);)
    phaseOk(acAtFirstAlt);
    grp = enumStack[dp].grp;
    alt = enumStack[dp].alt;
    db(en(15,"atFirstAlt=%d",alt==RlGrpAlt1(grp));)
    return alt == RlGrpAlt1(grp);
}



/* succeed if choice point at dp point to first grp of its nt's rule */
__attr__((const),
static inline bool atFirstGrp(
    esIT dp))
{
    ntIT nt;
    rlIT grp;

    db(bg(15,"atFirstGrp(dp=%d)",dp);)
    phaseOk(acAtFirstGrp);
    nt  = enumStack[dp].nt;
    grp = enumStack[dp].grp;
    db(en(15,"atFirstGrp=%d",grp==NtGrp1(nt));)
    return grp == NtGrp1(nt);
}



static void dumpEnumStack(
    FILE *fd,
    const char *msg)
{
    esIT i;

    db_suspend();
    phaseSuspend();
    fprintf(fd,"\n");
    fprintf(fd,"enumTop=%d enumStack(%s):\n",enumTop,msg);
    fprintf(fd,"_i __nt___________ ___grp____ ___alt ____wg fth sNo\n");
    for (i=1; i<enumTop; ++i)
	fprintf(fd,"%2d %4d %-10s %6d %-3s %6d %6d %3d %3d\n",
				    i,
				    enumStack[i].nt,
				    prGrmNtL(IntsGrm(),enumStack[i].nt),
				    enumStack[i].grp,
				    prId(RlFctW(enumStack[i].grp)),
				    enumStack[i].alt,
				    enumStack[i].wg,
				    enumStack[i].fth,
				    enumStack[i].sNo);
    fprintf(fd,"\n");
    phaseResume();
    db_resume();
}



/* ****************************************************************** */
/* ***** language enumeration ************************************@@* */
/* ****************************************************************** */




/*

N0 = 0 | N0+N0
N1 = s(N0) | N0+N1 | N1+N0

initial stack:
	nt gp/al fth sNo
1:	N1 s(N0) Nil 0

expand:
1:	N1 s(N0) Nil 0
2:	N0 0     1   0

print:
s(0)

advance:
1:	N1 s(N0) Nil 0
2:	N0 N0+N0 1   0
(expand(fth=1) arg=0:)
3:	N0 N0+N0 2   0
4:	N0 0     3   0
5:	N0 0     3   1
(expand(fth=1) arg=1:)
6:	N0 0     2   1

print:
s(0+0)

*/



/* expand node until full subterm is reached, */
/* consider args argStart...arity of level fth */
static void expandNode(
    esIT fth,
    uint argStart)
{
    idIT fct;
    uint ar;
    uint arg;
    rlIT alt;
    rlIT grp;
    ntIT nt;

    db(bg(15,"expandNode(fth=%d,argStart=%d) top=%d",
						fth,argStart,enumTop);)
    phaseOk(acExpandNode);
    nt  = enumStack[fth].nt;
    db(check(NtWeight(nt)<wgInf,"expandNode(fth=%d,argStart=%d)"
				" nt=%d has wg INF",fth,argStart,nt);)
    grp = enumStack[fth].grp;
    alt = enumStack[fth].alt;
    fct = RlFctW(grp);
    ar  = IdArity(fct);
    if (ar == arVar)
	ar = 0;
    for (arg=argStart; arg<ar; ++arg) {
	db(wr(15,"arg %d",arg);)
	enumPush(RlArgW(RlAltArg(alt,arg)),fth,arg);
	expandNode(enumTop-1,0);
    }
    db(en(15,"expandNode true");)
}



/* expand whole stack until full term is reached, */
/* assumes that original stack corresponds to */
/* term filled from the left, fills up to the right only */
static void expandStack(void)
{
    esIT dp;
    int sNo;

    db(bg(15,"expandStack");)
    phaseOk(acExpandStack);
    sNo = -1;
    for (dp=enumTop-1; dp>=1; dp=enumStack[dp].fth) {
	db(wr(15,"dp=%d sNo=%d",dp,sNo);)
	expandNode(dp,sNo+1);
	sNo = enumStack[dp].sNo;
    }
    /*if (db_is_on(15))
	dumpEnumStack(stderr,"expandStack exit");*/
    db(en(15,"expandStack");)
}



/* compute all .wg entries of stack */
/* corresponding to subterms of term starting at dp, */
/* return weight of term starting at dp, */
/* maintain dp like sDp in printCurTerm */
static wgT computeWeightsDown(
    esIT *dp)
{
    esIT dpIn;
    idIT fct;
    uint ar;
    uint arg;
    wgfIT wgf;
    wgT wg;
    wgT wgArg[arMax];

    db(bg(15,"computeWeightsDown(dp=%d)",*dp);)
    phaseOk(acComputeWeightsDown);
    fct = RlFctW(enumStack[*dp].grp);
    ar  = IdArity(fct);
    wgf = IdWgf(fct);
    if (ar == arVar)
	ar = 0;
    dpIn = *dp;
    ++(*dp);
    for (arg=0; arg<ar; ++arg)
	wgArg[arg] = computeWeightsDown(dp);
    wg = callWgfEntry(wgf,ar,wgArg);
    enumStack[dpIn].wg = wg;
    db(en(15,"computeWeightsDown(,dp=%d)wg=%d",*dp,wg);)
    return wg;
}



/* assumes stack is fully expanded, */
/* backtracks to next term, not regarding weight limit, */
/* fails if search space is completely exhausted */
static bool setNextTerm(void)
{
    esIT dp;

    db(bg(15,"setNextTerm");)
    phaseOk(acSetNextTerm);
    while (enumTop-1 >= 1) {
	if (enumAdvance()) {
	    expandStack();
	    dp = 1;
	    computeWeightsDown(&dp);
	    db(en(15,"setNextTerm true");)
	    return true;
	}
	enumPop();
    }
    return false;
    db(en(15,"setNextTerm false");)
}


/* advance choice points in stack to next term that could have */
/* a weight <= the cur one, fail if search space exhausted */
static inline bool advanceToWeight(void)
{
    esIT dp;
    bool poppedLarge;	/* removed subterm not min in its nt's lang */

    db(bg(15,"advanceToWeight");)
    phaseOk(acAdvanceToWeight);
    poppedLarge = false;
    while (enumTop-1 >= 1) {
	if (poppedLarge && enumAdvance()) {
	    expandStack();
	    db(wr(15,"poppedLarge && enumAdvanceGrp");)
	    break;
	}
	if (!atFirstAlt(enumTop-1) && enumAdvanceGrp()) {
	    expandStack();
	    db(wr(15,"!atFirstAlt && enumAdvanceGrp");)
	    break;
	}
	if (!atFirstAlt(enumTop-1) || !atFirstGrp(enumTop-1)) {
	    db(wr(15,"pop large at %d",enumTop-1);)
	    poppedLarge = true;
	}
	enumPop();
    }
    if (enumTop-1 >= 1) {
	dp = 1;
	computeWeightsDown(&dp);
	if (db_is_on(15))
	    dumpEnumStack(stderr,"advanceToWeight exit");
	db(en(15,"advanceToWeight true");)
	return true;
    } else {
	db(en(15,"advanceToWeight false");)
	return false;
    }
}



/* assumes stack is fully expanded, */
/* does nothing if cur term is below weight limit, */
/* else, backtracks to next term below weight limit, */
/* fails if search space is completely exhausted */
static bool findWeightTerm(
    wgT wgMax)
{
    db(bg(15,"findWeightTerm(wgMax=%d)",wgMax);)
    phaseOk(acFindWeightTerm);
    while (enumTop-1 >= 1) {
	if (wgLess(enumStack[1].wg,wgMax)) {
	    db(en(15,"findWeightTerm true (weight %d ok)",
						    enumStack[1].wg);)
	    return true;
	} else if (! advanceToWeight()) {
	    db(en(15,"findWeightTerm false (no candidate)");)
	    return false;
	}
    }
    db(en(15,"findWeightTerm false (no term)");)
    return false;
}



/* assumes stack is fully expanded, */
/* just prints the term from stack, */
/* on entry, sDp points to the term start on stack, */
/* on exit, sDp points after the end */
static void printCurTerm(
    FILE *fd,
    esIT *sDp,		/* depth on stack */
    uint tDp)		/* depth in term */
{
    ntIT nt;
    rlIT grp;
    idIT fct;
    uint ar;
    uint arg;
    bool first;

    db(bg(15,"printCurTerm(,sDp=%d,tDp=%d)",*sDp,tDp);)
    phaseOk(acPrintCurTerm);
    nt  = enumStack[*sDp].nt;
    grp = enumStack[*sDp].grp;
    fct = RlFctW(grp);
    ar  = IdArity(fct);
    if (AnnotateEnumTerms())
	fprintf(fd,"\n%*s%s:        ",tDp*2,"",prGrmNtL(IntsGrm(),nt));
    fprintf(fd,"%s",prId(fct));
    ++(*sDp);
    if (ar != 0 && ar != arVar) {
	fprintf(fd,"(");
	first = true;
	for (arg=0; arg<ar; ++arg) {
	    if (first)
		first = false;
	    else
		fprintf(fd,",");
	    printCurTerm(fd,sDp,tDp+1);
	}
	fprintf(fd,")");
    }
    db(en(15,"printCurTerm(,sDp=%d,)",*sDp);)
}



static void printNtTerms(
    FILE *fd,
    ntIT nt,
    wgT wgMax,
    uint cnt)
{
    esIT dp;
    int i;

    db(bg(15,"printNtTerms(,nt=%d,cnt=%d)",nt,cnt);)
    phaseOk(acPrintNtTerms);
    if (NtWeight(nt) >= wgInf) {
	fprintf(fd,"{Empty language}\n");
	db(wr(15,"printNtTerms (no terms at all)");)
	return;
    }
    enumClear();
    enumPush(nt,esNil,0);
    expandStack();
    dp = 1;
    computeWeightsDown(&dp);
    if (! findWeightTerm(wgMax)) {
	db(wr(15,"no terms at all of weight < %d",wgMax);)
	i = 0;
    } else {
	if (db_is_on(15))
	    dumpEnumStack(fd,"printNtTerms init");
	for (i=0; i<cnt; ++i) {
	    fprintf(fd,"%4d	",enumStack[1].wg);
	    dp = 1;
	    /*fprintf(fd,"%d: {\n",i);*/
	    printCurTerm(fd,&dp,0);
	    fprintf(fd,"\n");
	    /*fprintf(fd,"\n}\n\n");*/
	    if (! setNextTerm()) {
		++i;
		db(wr(15,"no more terms of any weight");)
		break;
	    }
	    if (db_is_on(15))
		dumpEnumStack(fd,"printNtTerms after setNextTerm");
	    if (! findWeightTerm(wgMax)) {
		++i;
		db(wr(15,"no more terms of weight < %d",wgMax);)
		break;
	    }
	    if (db_is_on(15))
		dumpEnumStack(fd,"printNtTerms after findWeightTerm");
	}
    }
    fprintf(fd,"{Found %d terms of weight < %d of %d requested}\n",
							i,wgMax,cnt);
    db(en(15,"printNtTerms");)
}



void printGoalTerms(
    FILE *fd,
    wgT wgOffs,
    uint cnt)
{
    grmIT grm;
    ntIT nt;
    wgT wg;
    int i;

    db(bg(15,"printGoalTerms");)
    phaseBegin(phEnum);
    grm = IntsGrm();
    fprintf(fd,"Minimal terms:\n");
    for (i=0; i<GoalCnt(); ++i) {
	nt = GrmNt1(grm) + i;
	wg = NtWeight(nt);
	fprintf(fd,"\n%s:\n",prGrmNtL(grm,nt));
	printNtTerms(fd,nt,wg+1+wgOffs,cnt);	/* FIXME no + on wg's */
    }
    fprintf(fd,"\n\n");
    phaseEnd(phEnum);
    db(en(15,"printGoalTerms");)
}



void testEnum(void)
{
    grmIT grm;

    grm = InGrm();
    fprintf(stderr,"\n\ntestEnum {\n\n");
    printNtTerms(stderr,GrmNt1(grm),(wgT)5,100);
    fprintf(stderr,"\n} testEnum\n\n");
}



/* the following procedures do not use enumStack, */
/* they print one term only */



static void printNtMinTerm(
    FILE *fd,
    ntIT nt,
    uint dp)		/* current depth */
{
    rlIT grp;
    idIT fct;
    uint ar;
    rlIT alt;
    bool first;
    uint arg;

    db(bg(15,"printNtMinTerm(,nt=%d,dp=%d)",nt,dp);)
    phaseOk(acPrintNtMinTerm);
    if (NtWeight(nt) >= wgInf) {
	fprintf(fd,"{%s:none}",prGrmNtL(IntsGrm(),nt));
    } else {
	if (AnnotateEnumTerms())
	    fprintf(fd,"\n%*s%s:        ",
					dp*2,"",prGrmNtL(IntsGrm(),nt));
	grp = ntMinGrp(IntsGrm(),nt);
	fct = RlFctW(grp);
	ar  = IdArity(fct);
	db(wr(15,"grp=%d fct=%d='%s' ar=%d",grp,fct,prId(fct),ar);)
	fprintf(fd,"%s",prId(fct));
	if (ar != 0 && ar != arVar) {
	    fprintf(fd,"(");
	    alt   = RlGrpAlt1(grp);
	    first = true;
	    for (arg=0; arg<ar; ++arg) {
		if (first)
		    first = false;
		else
		    fprintf(fd,",");
		printNtMinTerm(fd,RlArgW(RlAltArg(alt,arg)),dp+1);
	    }
	    fprintf(fd,")");
	}
    }
    db(en(15,"printNtMinTerm(,nt=%d)",nt);)
}



void printGoalMinTerms(
    FILE *fd)
{
    uint i;
    grmIT grm;
    ntIT nt;

    db(bg(15,"printGoalMinTerms");)
    phaseBegin(phEnum);
    grm = IntsGrm();
    fprintf(fd,"Minimal terms:");
    for (i=0; i<GoalCnt(); ++i) {
	nt = GrmNt1(grm) + i;
	fprintf(fd,"\n%s:\t",prGrmNtL(grm,nt));
	printNtMinTerm(fd,nt,0);
    }
    fprintf(fd,"\n\n");
    phaseEnd(phEnum);
    db(en(15,"printGoalMinTerms");)
}



==> anc/TopDownC/enum.intf <==

/*extern void printNtMinTerm(FILE*,ntIT);*/
extern void printGoalMinTerms(FILE*);
extern void printGoalTerms(FILE*,wgT,uint);



==> anc/TopDownC/grmTab.c <==

#include "au.h"
#include "phase.h"

#include "grmTab.intf"

#include "phase.intf"
#include "idTab.intf"
#include "ntTab.intf"
#include "rlTab.intf"
#include "param.intf"
#include "main.intf"



/* ****************************************************************** */
/* ***** grammar table *******************************************@@* */
/* ****************************************************************** */



/* format of grammar table:					      */

/*  0 1                              grmTop grmTop+1           grmMax */
/* +-+=+============================+======+--------+---------+------ */




struct _grm {
    ntIT nt1;			/* start index in ntTab */
    prNtT *prL;			/* print a nonterm index */
    prNtT *prR;			/* print a nonterm entry in rlTab */
    grmIT origin[inLgthMax];	/* used by prL,prR */
    uint origLg;		/* length of origin array */
};


static struct _grm grmTab[grmMax];
static grmIT grmTop;
static bool grmOpen;		/* a grammar is currently open */



declAccFcts(      ,static,grmTab, GrmNt1,    _grm, ntIT,    nt1)
declAccFcts(static,      ,grmTab, GrmPrL,    _grm, prNtT*,  prL)
declAccFcts(static,      ,grmTab, GrmPrR,    _grm, prNtT*,  prR)
declAccFcts(static,static,grmTab, GrmOrigLg, _grm, uint,    origLg)



__attr__((const),
static inline grmIT *GrmOrig(
    grmIT grm))
{
    struct _grm *s;

    db(wr(2,"getGrmOrig(%d)",grm);)
    phaseOk(acGrmOrig);
    s = (struct _grm *)(&grmTab[grm]);
    return s->origin;
}



static inline void SetGrmOrig(
    grmIT grm,
    int i,
    grmIT orig)
{
    struct _grm *s;

    db(wr(2,"setGrmOrig(%d,%d,%d)",grm,i,orig);)
    phaseOk(acSetGrmOrig);
    s = (struct _grm *)(&grmTab[grm]);
    s->origin[i] = orig;
}


/* return first nonterm beyond grammar grm */
__attr__((const),
inline ntIT GrmNtL(
    grmIT grm))
{
    phaseOk(acGrmNtL);
    return GrmNt1(grm+1);
}



grmIT openGrm(
    const grmIT origin[],
    uint origLg,
    prNtT *prL,
    prNtT *prR)
{
    int i;

    db(bg(11,"openGrm");)
    phaseOk(acOpenGrm);
    check(grmTop+1<grmMax,"openGrm(): ovfl grmTop=%d",grmTop);
    check(!grmOpen,"openGrm(): already open grmTop=%d",grmTop);
    check(0<=origLg&&origLg<inLgthMax,"openGrm(,origLg=%d,,)",origLg);
    SetGrmNt1(grmTop,NtTop());
    for (i=0; i<origLg; ++i)
	SetGrmOrig(grmTop,i,origin[i]);
    SetGrmOrigLg(grmTop,origLg);
    SetGrmPrL(grmTop,prL);
    SetGrmPrR(grmTop,prR);
    grmOpen = true;
    db(en(11,"openGrm=%d",grmTop);)
    return grmTop++;
}



void closeGrm(void)
{
    db(bg(11,"closeGrm");)
    phaseOk(acCloseGrm);
    check(grmTop<grmMax,"closeGrm(): ovfl grmTop=%d",grmTop);
    check(grmOpen,"closeGrm(): not open grmTop=%d",grmTop);
    SetGrmNt1(grmTop,NtTop());
    grmOpen = false;
    db(en(11,"closeGrm");)
}



/* find nonterminal from name in given grammar, */
/* this is neccessary if a nonterminal in an earlier grammar */
/* than the last is searched - idTab[].def points into last */
/* last grammar usually */
__attr__((const),
ntIT grmNtFromId(
    grmIT grm,
    idIT id))
{
    ntIT nt;

    phaseOk(acGrmNtFromId);
    for (nt=GrmNt1(grm); nt<GrmNtL(grm); ++nt)
	if (NtNameI(nt) == id)
	    return nt;
    return ntNil;
}



/* compression example:						      */

/* (length:)	 10             100            10		      */
/* grammar:	 2		3              4	      5	      */
/*		+---+------+---+---+------+---+---+------+---+---+--- */
/* nts:		  90         99	100        199 200	  210 211     */

/*			   0   1   2				      */
/*                        +---+---+---+				      */
/* uncompressed nt triple:  94 127 208				      */
/*			      \ || /				      */
/*   compressed into uint:     4278				      */



/* horner schema for one step in compressing (InLgth()) */
/* nonterms into one uint */
__attr__((const),
inline void compressNtStep(
    grmIT grm,
    cnT *acc,
    ntIT nt))
{
    db(bg(11,"compressNtStep(grm=%d,acc=%d,nt=%d)",grm,*acc,nt);)
    phaseOk(acCompressNtStep);
    *acc *= GrmNtL(grm) - GrmNt1(grm);
    *acc += nt          - GrmNt1(grm);
    db(en(11,"compressNtStep(,acc=%d,) grm:%d...%d",
					*acc,GrmNt1(grm),GrmNtL(grm));)
}



/* unpack compressed by compressNtStep */
/* FIXME not const for SunOs4-gcc __attr__((const),*/
inline void uncompressNt(
    const grmIT grms[],
    uint lgth,
    cnT acc,
    ntIT nts[])/*)*/
{
    int i;  
    uint ntMaxI;

    db(bg(11,"uncompressNt(grms=[%d,%d,...],acc=%d,)",
						grms[0],grms[1],acc);)
    phaseOk(acUncompressNtStep);
    for (i=lgth-1; i>=0; --i) {
	ntMaxI = GrmNtL(grms[i]) - GrmNt1(grms[i]);
	nts[i] = acc % ntMaxI + GrmNt1(grms[i]); 
	acc    = acc / ntMaxI;
	db(wr(11,"grm=%d:%d...%d ntMaxI=%d nts[%d]=%d acc=%d",
				grms[i],GrmNt1(grms[i]),GrmNtL(grms[i]),
				ntMaxI,i,nts[i],acc);)
    }
    db(en(11,"uncompressNt(,,nts=[%d,%d,...])",nts[0],nts[1]);)
}



static char prCNtBuf[1024];
static uint prCNtTop;



/* print compressed nonterminal name into ring buffer */
__attr__((const),
static inline char *prCNtR(
    cnT cNt,
    const grmIT grms[],
    uint lgth))
{
    ntIT nts[inLgthMax];
    uint lg;
    uint i;
    char *start;
    bool first;

    db(bg(11,"prCNtR(cNt=0x%08x,,lgth=%d)",cNt,lgth);)
    phaseOk(acPrCNtR);
    if (prCNtTop > 7*128)
	prCNtTop = 0;
    start = &prCNtBuf[prCNtTop];
    db(wr(11,"calling uncompressNt(,lgth=%d,acc=0x%08x,)",lgth,cNt);)
    uncompressNt(grms,lgth,cNt,nts);
    db(wr(11,"prCNtR(cNt=%d,) prCNtTop=%d",cNt,prCNtTop);)
    first = true;
    for (i=0; i<lgth; ++i) {
	if (first) {
	    first = false;
	    lg = sprintf(&prCNtBuf[prCNtTop],"%s",prNt(nts[i]));
	} else {
	    lg = sprintf(&prCNtBuf[prCNtTop],"%s%s",
						CNtSep(),prNt(nts[i]));
	}
	prCNtTop += lg;
    }
    ++prCNtTop;
    db(en(11,"prCNtR='%s'",start);)
    return start;
}



__attr__((const),
inline const char *prCNtL(
    ntIT nt,
    const grmIT grms[],
    uint lgth))
{
    const char *res;

    db(bg(11,"prCNtL(nt=%d,,lgth=%d)",nt,lgth);)
    phaseOk(acPrCNtL);
    res = prCNtR(NtNameC(nt),grms,lgth);
    db(en(11,"prCNtL='%s'",res);)
    return res;
}



void initGrmTab(void)
{
    phaseBegin(phInitGrmTab);
    grmTop   = 1;
    grmOpen  = false;
    prCNtTop = 0;
    phaseEnd(phInitGrmTab);
}



inline uint statGrm(
    FILE *fd)
{
    fprintf(fd,"%3d %10d %10d grm\n",
		grmTop*100/grmMax,grmTop,grmTop*sizeof(struct _grm));
    return grmTop*sizeof(struct _grm);
}



/* ****************************************************************** */
/* ***** debugging ***********************************************@@* */
/* ****************************************************************** */



static void dumpGrmTab(
    FILE *fd)
{
    grmIT grm;
    int i;

    db_suspend();
    phaseSuspend();
    fprintf(fd,"grmTop=%d grmOpen=%d grmMax=%d\n",
						grmTop,grmOpen,grmMax);
    fprintf(fd,"_____index: _____start _____prL _____prR lg\n");
    for (grm=1; grm<=grmTop; ++grm) {
	fprintf(fd,"%10d: %10d %p %p %2d",
				    grm,GrmNt1(grm),GrmPrL(grm),
				    GrmPrR(grm),GrmOrigLg(grm));
	for (i=0; i<GrmOrigLg(grm); ++i)
	    fprintf(fd," %2d",GrmOrig(grm)[i]);
	fprintf(fd,"\n");
    }
    fprintf(fd,"\n");
    phaseResume();
    db_resume();
}



__attr__((const),
inline const char *prGrmNtL(
    grmIT grm,
    ntIT nt))
{
    const char *res;

    db(bg(11,"prGrmNtL(grm=%d,nt=%d) prL=%08x",
					    grm,nt,(uint)GrmPrL(grm));)
    phaseOk(acPrGrmNtL);
    db(check(GrmPrL(grm)!=NULL,"prGrmNtL(grm=%d,nt=%d) prL=%08x",
					    grm,nt,(uint)GrmPrL(grm));)
    res = (*GrmPrL(grm))((uint)nt,GrmOrig(grm),GrmOrigLg(grm));
    db(en(11,"prGrmNtL='%s'",res);)
    return res;
}



__attr__((const),
inline const char *prGrmNtR(
    grmIT grm,
    ntIT nt))
{
    const char *res;

    db(bg(11,"prGrmNtR(grm=%d,nt=%d) prR=%08x",
					    grm,nt,(uint)GrmPrR(grm));)
    phaseOk(acPrGrmNtR);
    db(check(GrmPrR(grm)!=NULL,"prGrmNtR(grm=%d,nt=%d) prR=%08x",
					    grm,nt,(uint)GrmPrR(grm));)
    res = (*GrmPrR(grm))((uint)nt,GrmOrig(grm),GrmOrigLg(grm));
    db(en(11,"prGrmNtR='%s'",res);)
    return res;
}



#define altsPerLine		3



void printGrammarRule(
    FILE *fd,
    grmIT grm,
    ntIT nt)
{
    rlIT grp;
    idIT fct;
    uint ar;
    rlIT alt;
    uint arg;
    bool firstArg;
    uint numAlts;

    db_suspend();
    phaseSuspend();
    fprintf(fd,"%s ::= ",prGrmNtL(grm,nt));
    numAlts = 0;
    for (grp=NtGrp1(nt); grp<NtGrpL(nt); grp=RlGrpN(grp)) {
	fct = RlFct(grp);
	ar  = IdArity(fct);
	if (ar == 0 || ar == arVar) {
	    if (numAlts == 0)
		;
	    else if (numAlts % altsPerLine == 0)
		fprintf(fd,"\n\t! ");
	    else
		fprintf(fd," ! ");
	    ++numAlts;
	    fprintf(fd,"%s",prId(fct));
	} else {
	    for (alt=RlGrpAlt1(grp); alt<RlGrpAltL(grp);
					alt=RlGrpAltN(grp,alt)) {
		if (numAlts == 0)
		    ;
		else if (numAlts % altsPerLine == 0)
		    fprintf(fd,"\n\t! ");
		else
		    fprintf(fd," ! ");
		++numAlts;
		fprintf(fd,"%s(",prId(fct));
		firstArg = true;
		for (arg=0; arg<ar; ++arg) {
		    if (firstArg)
			firstArg = false;
		    else
			fprintf(fd,",");
		    fprintf(fd,"%s",
			    prGrmNtR(grm,RlArgN(RlAltArg(alt,arg))));
		}
		fprintf(fd,")");
	    }
	}
    }
    fprintf(fd,".\n");
    phaseResume();
    db_resume();
}



inline void printGrammar(
    FILE *fd,
    grmIT grm)
{
    ntIT nt;

    db_suspend();
    phaseSuspend();
    for (nt=GrmNt1(grm); nt<GrmNtL(grm); ++nt)
	printGrammarRule(fd,grm,nt);
    fprintf(fd,"\n");
    phaseResume();
    db_resume();
}



inline void cleanupGrmTab(void)
{
    if (dumpOnCleanup)
	dumpGrmTab(stderr);
}




==> anc/TopDownC/grmTab.intf <==

extern grmIT openGrm(const grmIT*,uint,prNtT*,prNtT*);
extern void closeGrm(void);
extern ntIT GrmNt1(grmIT);
extern ntIT GrmNtL(grmIT);
extern void printGrammar(FILE*,grmIT);
extern void printGrammarRule(FILE*,grmIT,ntIT);
extern void compressNtStep(grmIT,cnT*,ntIT);
extern void uncompressNt(const grmIT[],uint,cnT,ntIT[]);
extern ntIT grmNtFromId(grmIT,idIT);
extern const char* prCNtL(ntIT,const grmIT[],uint);
/*extern char* prCNtR(uint,grmIT[],uint);*/
extern void SetGrmPrL(grmIT,prNtT*);
extern void SetGrmPrR(grmIT,prNtT*);
extern const char *prGrmNtL(grmIT,ntIT);
extern const char *prGrmNtR(grmIT,ntIT);



==> anc/TopDownC/heap.c <==

#include "au.h"
#include "phase.h"

#include "heap.intf"

#include "phase.intf"
#include "ntTab.intf"
#include "main.intf"



/* ****************************************************************** */
/* ***** heap ****************************************************@@* */
/* ****************************************************************** */



/*  0 1                                      heapTop          heapMax */
/* +-+======================================+----------------+------- */

/* on each path, keys are ordered ascendingly                         */

/* example: HeapTop=10                                                */

/*  0 1 2   4       8   heapTop                               heapMax */
/* +-+=+===+=======+===+-------------------------------------+------- */
/*    a d a g f b c h g                                               */

/* represents:                                                        */

/*                 _______________1:a_______________                  */
/*        ______2:d______                     ______3:a______         */
/*    _4:g_              5:f               6:b               7:c      */
/* 8:h     9:g                                                        */



/* original definition for use in au */
#define keyLess(key1,key2)	 (NtWeight(key1) < NtWeight(key2))

/* alternate definition for test purposes only 
#define keyLess(key1,key2)	 ((key1) < (key2))
*/



struct _heap {
    ntIT nt;
};



static struct _heap heapTab[heapMax];
static hpIT heapTop;			/* --> next free */



declAccFcts(static,static,heapTab, HeapNt, _heap, ntIT, nt)



#define root			1	/* root of heap tree */



__attr__((const),
static inline bool heapLess(
    hpIT h1,
    hpIT h2))
{
    phaseOk(acHeapLess);
    return keyLess(HeapNt(h1),HeapNt(h2));
}



__attr__((const),
static inline hpIT leftSon(
    hpIT h))
{
    phaseOk(acLeftSon);
    return h * 2;
}

__attr__((const),
static inline hpIT rightSon(
    hpIT h))
{
    phaseOk(acRightSon);
    return h * 2 + 1;
}

__attr__((const),
static inline hpIT father(
    hpIT h))
{
    phaseOk(acFather);
    return h / 2;
    /* yields hpNil if applied to root */
}



/* succeed if h is a leaf */
__attr__((const),
static inline int hasNoSons(
    hpIT h))
{
    phaseOk(acHasNoSons);
    return rightSon(h) > heapTop;
    /* i.e., leftSon(h) >= heapTop */
}

/* succeed if h has only a left son */
__attr__((const),
static inline int hasOneSon(
    hpIT h))
{
    phaseOk(acHasOneSon);
    return rightSon(h) == heapTop;
}

/* succeed if h has a left and a right son */
__attr__((const),
static inline bool hasTwoSons(
    hpIT h))
{
    phaseOk(acHasTwoSons);
    return rightSon(h) < heapTop;
}



static inline void swap(
    hpIT h1,
    hpIT h2)
{
    ntIT save;

    phaseOk(acSwap);
    db(check(h1<heapTop&&h2<heapTop,"swap(%d,%d): heapTop=%d",
							h1,h2,heapTop);)
    save = HeapNt(h1);
    SetHeapNt(h1,HeapNt(h2));
    SetHeapNt(h2,save);
    swapNtHeapAdrs(HeapNt(h1),HeapNt(h2));
}



/* assuming the root element is new, */
/* move it downwards to its right place in the heap */
static inline void heapifyDown(void)
{
    hpIT h;

    phaseOk(acHeapifyDown);
    h = root;
    while (true) {
	if (hasNoSons(h)) {
		/* l, r do not exist */
		break;
	} else if (hasOneSon(h)) {
	    if (heapLess(leftSon(h),h)) {
		/* l < h,    r does not exist */
		swap(h,leftSon(h));
		h = leftSon(h);
	    } else {
		/* h <= l,   r does not exist */
		break;
	    }
	} else if (heapLess(leftSon(h),h)) {
	    if (heapLess(rightSon(h),leftSon(h))) {
		/* r < l < h */
		swap(h,rightSon(h));
		h = rightSon(h);
	    } else {
		/* l < h,    l <= r */
		swap(h,leftSon(h));
		h = leftSon(h);
	    }
	} else if (heapLess(rightSon(h),h)) {
		/* r < h <= l */
		swap(h,rightSon(h));
		h = rightSon(h);
	} else {
		/* h <= l,   h <= r */
		break;
	}
    }
}


/* assuming the element at h is new, */
/* move it upwards to its right place in the heap */
static inline void heapifyUp(
    hpIT h)
{
    hpIT f;

    phaseOk(acHeapifyUp);
    while (h != root) {
	f = father(h);
	if (heapLess(h,f)) {
	    swap(h,f);
	    h = f;
	} else {
	    break;
	}
    }
}



/* return the least element of the heap, and remove it */
inline ntIT heapExtract(void)
{
    ntIT res;

    phaseOk(acHeapExtract);
    if (heapTop <= 1) {
	return ntNil;
    } else {
	res = HeapNt(root);
	swap(root,heapTop-1);
	--heapTop;
	heapifyDown();
	return res;
    }
}



/* insert nt as new element into heap */
void heapInsert(
    ntIT nt)
{
    db(bg(13,"heapInsert(nt=%d)",nt);)
    phaseOk(acHeapInsert);
    if (heapTop >= heapMax)
	checkFail("heapInsert(%d): ovfl",nt);
    SetHeapNt(heapTop++,nt);
    SetNtHeapAdr(nt,heapTop-1);
    heapifyUp(heapTop-1);
    db(en(13,"heapInsert");)
}



/* weight of nt may have decreased, move nt to its new place in heap */
inline void heapRelocateUp(
    ntIT nt)
{
    phaseOk(acHeapRelocateUp);
    heapifyUp(NtHeapAdr(nt));
}



void initHeap(void)
{
    phaseBegin(phInitHeap);
    heapTop = 1;
    phaseEnd(phInitHeap);
}



/* ****************************************************************** */
/* ***** debugging ***********************************************@@* */
/* ****************************************************************** */



static void dumpRawHeap(
    FILE *fd)
{
    hpIT h;

    phaseSuspend();
    fprintf(fd,"heapTop=%d",heapTop);
    for (h=0; h<heapTop; ++h) {
	if ((h & (h-1)) == 0)
	    fprintf(fd,"\n>%5d: ",h);
	else if (h % 8 == 0)
	    fprintf(fd,"\n %5d: ",h);
	fprintf(fd," %5d",HeapNt(h));
    }
    fprintf(fd,"\n %5d:\n\n",heapTop);
    phaseResume();
}



static FILE *dumpFd;



static void dump(
    hpIT h,
    uint indent)
{
    if (hasOneSon(h)) {
	dump(leftSon(h),indent+2);
	fprintf(dumpFd,"%*s%-20d %20d\n",indent,"",HeapNt(h),h);
    } else if (hasTwoSons(h)) {
	dump(leftSon(h),indent+2);
	fprintf(dumpFd,"%*s%-20d %20d\n",indent,"",HeapNt(h),h);
	dump(rightSon(h),indent+2);
    } else {
	fprintf(dumpFd,"%*s%-20d %20d\n",indent,"",HeapNt(h),h);
    }
}



static void dumpHeap(
    FILE *fd)
{
    phaseSuspend();
    dumpFd = fd;
    fprintf(dumpFd,"heapTop=%d\tcont\t\tadr\n",heapTop);
    fprintf(dumpFd,"{\n");
    dump(root,0);
    fprintf(dumpFd,"}\n");
    phaseResume();
}



/* succeed if heapTab,heapTop is in fact a valid heap, */
/* print error messages, else */
static bool checkHeap(
    FILE *fd,
    bool verbous)	/* print a line even if heap is ok */
{
    hpIT h;
    hpIT f;
    uint checkErrs;

    checkErrs = 0;
    for (h=root+1; h<heapTop; ++h) {
	f = father(h);
	if (heapLess(h,f))
	    fprintf(fd,"*** (%d) [son=%d]=%d < %d=[father=%d]\n",
				++checkErrs,h,HeapNt(h),HeapNt(f),f);
    }
    if (verbous || checkErrs > 0)
	fprintf(fd,"heap checked: %d errors (%d entries)\n",
						checkErrs,heapTop-1);
    return checkErrs == 0;
}



void testHeap(void)
{
    int i;
    int j;
    int ins;
    int rem;
    int remErr;
    int insSum;
    int remSum;
    ntIT elem;

    fprintf(stderr,"use alternate definition of keyLess(,)\n");
    check(keyLess(-1,0)&&keyLess(0,1)&&!keyLess(1,1),
			    "use alternate definition of keyLess(,)");
    insSum = 0;
    remSum = 0;
    for (i=0; i<100; ++i) {
	ins = random() & 0xff;
	rem = random() & 0xff;
	remErr = 0;
	for (j=0; j<ins; ++j) {
	    elem = (random() & 0x3ff) + 1;	/* avoid ntNil */
	    heapInsert(elem);
	    if (! checkHeap(stderr,false)) {
		dumpHeap(stderr);
		checkFail("error after inserting %d: abort",elem);
	    }
	}
	fprintf(stderr,"  did %5d ins               %5d elems\n",
							ins,heapTop-1);
	for (j=0; j<rem; ++j) {
	    elem = heapExtract();
	    if (elem == ntNil)
		++remErr;
	    if (! checkHeap(stderr,false)) {
		dumpHeap(stderr);
		checkFail("error after extracting %d: abort",elem);
	    }
	}
	fprintf(stderr,"  did %5d rem (tried %5d) %5d elems\n",
					    rem-remErr,rem,heapTop-1);
	insSum += ins;
	remSum += rem - remErr;
	check(insSum-remSum==heapTop-1,
			"%d ins - %d rem = %d, but %d elems in heap",
			insSum,remSum,insSum-remSum,heapTop-1);
    }
    fprintf(stderr,"\n");
    fprintf(stderr,"total %5d ins\n",insSum);
    fprintf(stderr,"      %5d rem               %5d elems\n",
						    remSum,heapTop-1);
}



void cleanupHeap(void)
{
    if (dumpOnCleanup) {
	dumpRawHeap(stderr);
	dumpHeap(stderr);
    }
}



==> anc/TopDownC/heap.intf <==

extern ntIT heapExtract(void);
extern void heapInsert(ntIT);
extern void heapRelocateUp(ntIT);



==> anc/TopDownC/idTab.c <==

#include "au.h"
#include "phase.h"

#include "idTab.intf"

#include "stringTab.intf"
#include "param.intf"
#include "phase.intf"
#include "wgfTab.intf"
#include "main.intf"



/* ****************************************************************** */
/* ***** identifier table ****************************************@@* */
/* ****************************************************************** */



struct _idF {
	uchar arity;		/* var: arVar, unknown: arUnknown */
	strIT repr :24;		/* --> stringTab */
	wgfIT wgf;		/* weight function */
};

struct _idN {
	uchar arity;		/* always arNonterm */
	strIT repr :24;
	ntIT def;		/* --> rlRule */
};



/*  0 1               idFTop           idNBot		  idMax */
/* +-+===============+----------------+==================+----- */
/*    ___functions___                  ___nonterminals___	*/

static struct _idF id[idMax];
static idIT idFTop;
static idIT idNBot;
static idIT lastIdFTop;
static idIT lastIdNBot;
static bool idWasNew;		/* set by enterId, scanId */

declAccFcts(      ,static,id, IdArity, _idF, uint,  arity)
declAccFcts(static,static,id, IdRepr,  _idF, strIT, repr)
declAccFcts(      ,static,id, IdWgf,   _idF, wgfIT, wgf)
declAccFcts(      ,      ,id, IdDef,   _idN, ntIT,  def)



__attr__((),
static idIT newId(
    bool isFct,
    strIT st))
{
    idIT i;

    db(bg(7,"newId(isFct=%d,st=%d='%s')",isFct,st,getString(st));)
    phaseOk(acNewId);
    check(idFTop<idNBot,"newId(%d,%d='%s') ovfl idFTop=%d idNBot=%d",
				isFct,st,getString(st),idFTop,idNBot);
    if (isFct) {
	lastIdFTop = idFTop;
	i          = idFTop++;
    } else {
	lastIdNBot = idNBot;
	i          = --idNBot;
    }
    SetIdRepr(i,st);
    db(en(7,"newId=%d",i);)
    return i;
}



/*
static void deleteLastId(void)
{
    idFTop = lastIdFTop;
    idNBot = lastIdNBot;
}
*/



/* find index of string s in idTab */
__attr__((const),
static idIT searchId(
    bool isFct,
    strIT s))
{
    idIT from;
    idIT to;
    idIT i;

    db(bg(8,"searchId(%d,%d='%s')",isFct,s,getString(s));)
    phaseOk(acSearchId);
    if (isFct) {
	from = 1;
	to   = idFTop;
    } else {
	from = idNBot;
	to   = idMax;
    }
    for (i=from; i<to; ++i) {
	db(wr(8,"%4d: %d='%s'",i,IdRepr(i),getString(IdRepr(i)));)
	if (strcmp(getString(IdRepr(i)),getString(s)) == 0)
	    break;
    }
    if (i >= to)
	i = idNil;
    db(en(8,"searchId=%d",i);)
    return i;
}




__attr__((const),
inline const char *prId(
    idIT i))
{
    phaseOk(acPrId);
    return getString(IdRepr(i));
}

void dumpIdTab(
    FILE *fd)
{
    idIT i;

    db_suspend();
    phaseSuspend();
    fprintf(fd,"\nidFTop=%d idNBot=%d idMax=%d\n",idFTop,idNBot,idMax);
    fprintf(fd,"  id   ar def/wgf repr\n");
    for (i=1; i<idFTop; ++i)
	fprintf(fd,"%4d: %3d %7d %5d='%s'\n",
			    i,IdArity(i),IdDef(i),IdRepr(i),prId(i));
    for (i=idNBot; i<idMax; ++i)
	fprintf(fd,"%4d: %3d %7d %5d='%s'\n",
			    i,IdArity(i),IdDef(i),IdRepr(i),prId(i));
    fprintf(fd,"\n");
    phaseResume();
    db_resume();
}


inline void cleanupIdTab(void)
{
    if (dumpOnCleanup)
	dumpIdTab(stderr);
}


void initIdTab(void)
{
    phaseBegin(phInitIdTab);
    SetIdRepr(0,0);
    idFTop = 1;
    idNBot = idMax;
    phaseEnd(phInitIdTab);
}



inline void statId(
    FILE *fd)
{
    idIT idNTop;

    idNTop = idMax - idNBot;
    fprintf(fd,"%3d %10d %10d idF\n",
		    idFTop*100/idMax,idFTop,idFTop*sizeof(struct _idF));
    fprintf(fd,"%3d %10d %10d idN\n",
		    idNTop*100/idMax,idNTop,idNTop*sizeof(struct _idF));
}



/* ****************************************************************** */
/* ***** scanner *************************************************@@* */
/* ****************************************************************** */



static int line;
static int col;
static FILE *fdScanner;
static const char *fnScanner;
static int chr;
static int errCnt;



#define tab(col)		(((col)+8) & (-8))

#define errMax		10
#define errFile		stderr



/*VARARGS1*/
__attr__((format (printf,1,2)),
void error(
    const char *msg,
    ...))
{
    va_list ap;

    fprintf(errFile,"line %3d, col %2d: ",line,col);
    va_start(ap,msg);
    vfprintf(errFile,msg,ap);
    va_end(ap);
    fprintf(errFile,"\n");
    ++errCnt;
    check(errCnt<errMax,"too many syntax errors");
}



inline bool noErrorsReported(void)
{
    phaseOk(acNoErrorsReported);
    return errCnt == 0;
}



void updateIdArity(
    idIT fct,
    uint arity)
{
    phaseOk(acUpdateIdArity);
    if (IdArity(fct) == arUnknown) {
	SetIdArity(fct,arity);
    } else if (IdArity(fct) != arity) {
	error("%dary function symbol expected, found '%s'",
						    arity,prId(fct));
    }
}

void updateIdNDef(
    idIT i,
    ntIT d)
{
    phaseOk(acUpdateIdNDef);
    if (IdDef(i) != rlNil)
        error("nonterminal '%s' multiply defined",prId(i));
    SetIdDef(i,d);
}

void updateIdFDef(
    idIT i,
    wgfIT d)
{
    phaseOk(acUpdateIdFDef);
    if (IdDef(i) != wgfNil)
        error("weight function for '%s' multiply defined",prId(i));
    SetIdWgf(i,d);
}



__attr__((const),
inline int curChar(void))
{
    phaseOk(acCurChar);
    return chr;
}



/* read one character from fdScanner, update line,col */
void nextChar(void)
{
    int prevChr;

    phaseOk(acNextChar);
    prevChr = chr;
    chr     = getc(fdScanner);
    if (chr == '\n') {
	col = 0;
	++line;
    } else if (chr == '%' && prevChr == '\n') {
	/* comment to end of line */
	while (chr != '\n' && chr != EOF)
	    chr = getc(fdScanner);
	col = 0;
	++line;
    } else if (chr == '\t') {
	col = tab(col);
    } else {
	++col;
    }
    db(wr(7,"nextChar chr='%c' li=%d co=%d",chr,line,col);)
}




/* enter string into idTab, with arity ar */
__attr__((const),
inline idIT findId(
    bool isFct,
    const char *string,
    strIT *s))
{
    idIT i;

    db(bg(7,"findId(%d,'%s')",isFct,string);)
    phaseOk(acFindId);
    *s = enterString(string);
    i = searchId(isFct,*s);
    idWasNew = (i == idNil);
    if (! idWasNew)
	deleteLastString();
    db(en(7,"findId(,,s=%d)=%d",i,*s);)
    return i;
}



/* enter string into idTab, with arity ar */
idIT enterId(
    bool isFct,
    const char *string,
    uint ar)
{
    idIT i;
    idIT iOpp;		/* same id in opposite part of idTab */
    strIT s;

    db(bg(7,"enterId(%d,'%s',%d)",isFct,string,ar);)
    phaseOk(acEnterId);
    i = findId(isFct,string,&s);
    if (i == idNil) {		/* new id */
	if ((iOpp=searchId(!isFct,s)) != idNil)
	    error("'%s' already used as %s name",
			prId(iOpp),isFct ? "nonterminal" : "function");
	i = newId(isFct,s);
	SetIdArity(i,isFct ? ar : arNonterm);
	if (isFct)
	    SetIdWgf(i,wgfNil);
	else
	    SetIdDef(i,idNil);	/* FIXME ??? */
    }
    db(en(7,"enterId=%d",i);)
    return i;
}





idIT scanId(
    bool isFct)
{
    idIT i;
    idIT iOpp;		/* same id in opposite part of idTab */
    strIT s;

    phaseOk(acScanId);
    if (chr == EOF)
	return idNil;
    db(bg(7,"scanId(isFct=%d)",isFct);)
    s = scanIdString();
    if (s == stringNil) {
	db(en(7,"scanId none");)
	return idNil;
    }
    i = searchId(isFct,s);
    if (i != idNil) {		/* old id */
	idWasNew = false;
	deleteLastString();
    } else {			/* new id */
	if ((iOpp=searchId(!isFct,s)) != idNil)
	    error("'%s' already used as %s name",
			prId(iOpp),isFct ? "nonterminal" : "function");
	i = newId(isFct,s);
	SetIdArity(i,isFct ? arUnknown : arNonterm);
	if (isFct)
	    SetIdWgf(i,wgfNil);
	else
	    SetIdDef(i,idNil);	/* FIXME ??? */
	idWasNew = true;
    }
    db(en(7,"scanId=%d %d '%s'",i,IdRepr(i),prId(i));)
    return i;
}



/* return codes:        examples:                */
/* -2 = chars differ    abc,abd         abb, abc */
/* -1 = pref            abc,abcd        ab,  abc */
/*  0 = eq              abc,abc         abc, abc */
/* +1 = pref            abc,ab          abcd,abc */
/* +2 = chars differ    abc,abb         abd, abc */
__attr__((const),
static int strprf( 
    const char s1[],
    const char s2[]))
{
    int i;  

    for (i=0; true; ++i)
        if (s1[i] == '\0' && s2[i] == '\0')
            return 0;
        else if (s1[i] == '\0')
            return -1;
        else if (s2[i] == '\0')
            return 1;
        else if (s1[i] < s2[i])
            return -2;
        else if (s1[i] > s2[i])
            return 2;
        else    
            /* keep comparing */ ;
}



void resolveWeightFunction(
    strIT strF,
    wgfIT wgf)
{
    idIT i;
    int cmp;

    db(bg(7,"resolveWeightFunction(strF=str%d='%s',)",
						strF,getString(strF));)
    phaseOk(acResolveWeightFunction);
    for (i=1; i<idFTop; ++i) {
	cmp = strprf(getString(strF),prId(i));
	db(wr(7,"i=%d='%s' cmp=%d",i,prId(i),cmp);)
	if (cmp == 0 || cmp == -1)
	    SetIdWgf(i,wgf);
    }
    db(en(7,"resolveWeightFunction");)
}



void checkAllWeightFunctionsResolved(void)
{
    idIT i;

    phaseOk(acCheckAllWeightFunctionsResolved);
    for (i=1; i<idFTop; ++i)
	if (IdWgf(i) == wgfNil)
	    error("no weight function for %s",prId(i));
}



__attr__((const),
inline bool lastIdWasNew(void))
{
    phaseOk(acLastIdWasNew);
    return idWasNew;
}




/* advance input until next non-layout char */
inline void skipLayout(void)
{
    phaseOk(acSkipLayout);
    while (isspace(chr))
	nextChar();
    db(wr(7,"skipLayout char=%c pos=%d,%d",chr,line,col);)
}





/* succeed if input is identical to chr */
inline bool scanCharOption(
    char c)
{
    db(bg(7,"scanCharOption %c",c);)
    phaseOk(acScanCharOption);
    if (chr == c) {
	nextChar();
	db(en(7,"scanCharOption %c true",c);)
	return true;
    } else {
	db(en(7,"scanCharOption %c false",c);)
	return false;
    }
}



/* force input to be identical to s */
void scanString(
    const char *s)
{
    int i;

    db(bg(7,"scanString %s",s);)
    phaseOk(acScanString);
    for (i=0; s[i]!='\0'; ++i)
	if (! scanCharOption(s[i])) {
	    error("expected \"%s\", found '%c' at pos %d",s,chr,i);
	    db(en(7,"scanString %s error at %d",s,i);)
	    return;
	}
    db(en(7,"scanString %s",s);)
}



void setScanFile(
    const char *fn)
{
    db(bg(7,"setScanFile('%s')",fn);)
    phaseOk(acSetScanFile);
    if (strcmp(fn,fnScanner) == 0) {
	/* same file */
	skipLayout();
	scanString("|");
	skipLayout();
	db(wr(7,"old file (line=%d col=%d chr='%c')",line,col,chr);)
    } else {
	/* new file */
	db(wr(7,"new file ('%s' closed)",fnScanner);)
	if (fdScanner != NULL)
	    fclose(fdScanner);
	fnScanner = fn;
	if (strcmp(fn,"-") != 0) {
	    fdScanner = fopen(fnScanner,"r");
	    check(fdScanner!=NULL,"setScanFile('%s')",fnScanner);
	} else {
	    fdScanner = stdin;
	}
	chr  = '\n'; 
	line = 1;    
	col  = 0;    
    }
    db(en(7,"setScanFile");)
}



void initScanner(void)
{
    phaseBegin(phInitScanner);
    fdScanner = stdin;
    fnScanner = "/stdin/";
    errCnt    = 0;
    chr       = '\n';
    line      = 1;
    col       = 0;
    phaseEnd(phInitScanner);
}




==> anc/TopDownC/idTab.intf <==

extern idIT enterId(bool,const char*,uint);
extern const char* prId(idIT);
extern uint IdArity(idIT);
extern void dumpIdTab(FILE*);

extern void setScanFile(const char*);
extern void error(const char*,...) __attribute__ ((format (printf,1,2)));
extern bool scanCharOption(char);
extern void scanString(const char*);
extern void skipLayout(void);
extern idIT scanId(bool);
extern void nextChar(void);
extern int curChar(void);
extern bool lastIdWasNew(void);
extern wgfIT IdWgf(idIT);
extern ntIT IdDef(idIT);
extern void SetIdDef(idIT,ntIT);
extern void updateIdArity(idIT,uint);
extern void updateIdNDef(idIT,ntIT);
extern void updateIdFDef(idIT,wgfIT);
extern idIT findId(bool isFct,const char *string,strIT *s);
extern void checkAllWeightFunctionsResolved(void);
extern void resolveWeightFunction(strIT strF,wgfIT wgf);
extern bool noErrorsReported(void);



==> anc/TopDownC/init.intf <==

extern void initBbt(void);
extern void initHeap(void);
extern void initGrmTab(void);
extern void initIdTab(void);
extern void initScanner(void);
extern void initNtTab(void);
extern void initParam(void);
extern void initStringTab(void);
extern void initRlTab(void);
extern void initWgfTab(void);
extern void initTermTab(void);

extern void finishPhase(void);
extern void finishParser(void);



==> anc/TopDownC/intersect.c <==

#include "au.h"
#include "phase.h"

#include "intersect.intf"

#include "assoc.intf"
#include "grmTab.intf"
#include "idTab.intf"
#include "ntTab.intf"
#include "param.intf"
#include "phase.intf"
#include "rlTab.intf"



/* ****************************************************************** */
/* ***** grammar intersection ************************************@@* */
/* ****************************************************************** */



/* succeed if each nonterminal in n[] has a group with the same */
/* function symbol as grp0, write the group adrs into g[] */
__attr__((const),
static inline bool findGroups(
    rlIT grp0,
    const ntIT n[],			/* parallel nonterminals */
    rlIT g[],			/* result: parallel groups */
    uint lg))			/* number of parallel rules */
{
    uint i;
    idIT fct0;

    db(bg(9,"findGroups(%d,[%d,%d,...],,%d)",grp0,n[0],n[1],lg);)
    g[0] = grp0;
    fct0 = RlFct(grp0);
    db(wr(9,"g[0]=%d fct0=%d='%s'",g[0],fct0,prId(fct0));)
    for (i=1; i<lg; ++i) {
	for (g[i]=NtGrp1(n[i]); g[i]<NtGrpL(n[i]); g[i]=RlGrpN(g[i]))
	    if (RlFct(g[i]) == fct0)
		break;
	if (g[i] >= NtGrpL(n[i])) {
	    db(en(9,"findGroups=false (%d not found)",i);)
	    return false;
	}
    }
    db(en(9,"findGroups(,,[%d,%d,...],)=true",g[0],g[1]);)
    return true;
}



/* intersect a'th arg of alts[0],...,alts[lg-1] */
static inline void intersectArgs(
    const grmIT grms[],
    const rlIT alts[],
    uint a,
    uint lg)
{
    uint i;
    cnT cNt;

    db(bg(9,"intersectArgs(,alts=[%d,%d,...],a=%d,lg=%d)",
						alts[0],alts[1],a,lg);)
    cNt = 0;
    for (i=0; i<lg; ++i) {
	compressNtStep(grms[i],&cNt,RlArgN(RlAltArg(alts[i],a)));
	db(wr(9,"grms[%d]=%d alts[]=%d arg=%d val=%d cNt=%d",
				i,grms[i],alts[i],RlAltArg(alts[i],a),
				RlArgN(RlAltArg(alts[i],a)),cNt);)
    }
    appendArgN(lookupNt(cNt));
    db(en(9,"intersectArgs");)
}



/* intersect alternatives alts[0],...,alts[lg-1], */
/* they all start with the function symbol fct, */
/* alts[i] belongs to a rule of grammar grms[i] */
static inline void intersectAlts(
    const grmIT grms[],
    idIT fct,
    const rlIT alts[],
    uint lg)
{
    uint a;
    uint ar;

    db(bg(9,"intersectAlts(,fct=%d='%s',alts=[%d,%d,...],lg=%d)",
				    fct,prId(fct),alts[0],alts[1],lg);)
    ar = IdArity(fct);
    openAlt();
    if (ar == arVar)
	ar = 0;
    for (a=0; a<ar; ++a)
	intersectArgs(grms,alts,a,lg);
    closeAlt();
    db(en(9,"intersectAlts");)
}



/* intersect groups grps[0],...,grps[lg-1],			      */
/* grps[i] occurs in the defining rule of nts[i] in grammar grms[i],  */
/* example input groups:					      */
/* 	nts[0]    ::= ...   f(a,b,c) ! f(d,e,f)			      */
/* 	nts[1]    ::= ...   f(g,h,i) ! f(j,k,l) ! f(m,n,o)	      */
/* output group in example:					      */
/* 	nts0_nts1 ::= ...   f(ag,bh,ci) ! f(aj,bk,cl) ! f(am,bn,co)   */
/* 	                  ! f(dg,eh,fi) ! f(dj,ek,fl) ! f(dm,en,fo)   */
static inline void intersectGroups(
    const grmIT grms[],
    const ntIT nts[],
    const rlIT grps[],
    uint lg)
{
    uint i;
    uint j;
    idIT fct;
    rlIT alts[inLgthMax];

    db(bg(9,"intersectGroups(,nts=[%d,%d,...],grps=[%d,%d,...],lg=%d)",
				    nts[0],nts[1],grps[0],grps[1],lg);)
    fct = RlFct(grps[0]);
    openGroup(fct);
    /* init counter */
    for (j=0; j<lg; ++j)
	alts[j] = RlGrpAlt1(grps[j]);
    while (true) {
	db(wr(9,"alts=[%d.%d,...]",alts[0],alts[1]);)
	intersectAlts(grms,fct,alts,lg);
	/* increment counter */
	for (i=0; i<lg; ++i) {
	    alts[i] = RlGrpAltN(grps[i],alts[i]);
	    if (alts[i] < RlGrpAltL(grps[i]))
		break;
	    alts[i] = RlGrpAlt1(grps[i]);
	}
	db(wr(9,"carry at %d, lg=%d",i,lg);)
	if (i >= lg)
	    break;
    }
    closeGroup();
    db(en(9,"intersectGroups");)
}



/* intersect rules leading to ntGoal, */
/* ntGoal is a compressed lg-tuple of ntIT's */
static inline void intersectRules(
    const grmIT grms[],
    ntIT ntGoal,
    uint lg)
{
    ntIT nts[inLgthMax];
    rlIT grps[inLgthMax];		/* cur group pointer */
    rlIT g0;

    db(bg(9,"intersectRules(,ntGoal=%d,lg=%d)",ntGoal,lg);)
    openRule(ntGoal);
    uncompressNt(grms,lg,NtNameC(ntGoal),nts);
    db(wr(9,"cNts=%d nts=[%d,%d,...]",NtNameC(ntGoal),nts[0],nts[1]);)
    for (g0=NtGrp1(nts[0]); g0<NtGrpL(nts[0]); g0=RlGrpN(g0))
	if (findGroups(g0,nts,grps,lg))
	    intersectGroups(grms,nts,grps,lg);
    closeRule();
    db(en(9,"intersectRules");)
}



/* intersect grammars grms[0],...,grms[lg-1] */
void intersectGrms(
    const grmIT grms[],
    uint lg)
{
    ntIT ntGoal;

    db(bg(9,"intersectGrms(grms=[%d,%d,...],lg=%d)",
						grms[0],grms[1],lg);)
    phaseBegin(phIntersect);
    while ((ntGoal=NtTodo()) < NtTop())
	intersectRules(grms,ntGoal,lg);
    phaseEnd(phIntersect);
    db(en(9,"intersectGrms");)
}



==> anc/TopDownC/intersect.intf <==

extern void /*grmIT*/ intersectGrms(const grmIT[],uint);



==> anc/TopDownC/lift.c <==

#include "au.h"
#include "phase.h"

#include "lift.intf"

#include "grmTab.intf"
#include "ntTab.intf"
#include "phase.intf"
#include "rlTab.intf"
#include "idTab.intf"



/* ****************************************************************** */
/* ***** grammar lifting *****************************************@@* */
/* ****************************************************************** */



/* substitution format:						      */

/* +==+==+==+===+==+===================+==+==+==+===+==+=====+------- */
/*  v1  N n1 ... nN                     vK  N n1 ... nN idNil         */

/* vI and nI point to idTab					      */



/*
struct _subst {
    uint var;
    uint lgth;
    uint nt[1];
};
*/



__attr__((const),
static inline idIT SubstVar(
    const idIT subst[]))
{
    db(wr(6,"SubstVar(subst=%08x)=%d",(uint)subst,subst[0]);)
    phaseOk(acSubstVar);
    return subst[0];
}



__attr__((const),
static inline uint SubstLgth(
    const idIT subst[]))
{
    db(wr(6,"SubstLgth(subst=%08x)=%d",(uint)subst,subst[1]);)
    phaseOk(acSubstLgth);
    return (uint)subst[1];
}



__attr__((const),
static inline idIT SubstNt(
    const idIT subst[],
    uint i))
{
    db(wr(6,"SubstNt(subst=%08x,i=%d)=%d",(uint)subst,i,subst[i+2]);)
    phaseOk(acSubstNt);
    return subst[i+2];
}



static idIT *curSubst;
static uint curSubstMax;
static sbIT curSubstTop;
static sbIT curSubstAssg;



inline void openSubst(
    idIT subst[],
    uint lg)		/* length of subst[] in words */
{
    db(bg(6,"openSubst(subst=%08x,lg=%d)",(uint)subst,lg);)
    phaseOk(acOpenSubst);
    check(curSubst==NULL,"openSubst(%08x,%d): subst %08x already open",
					(uint)subst,lg,(uint)curSubst);
    curSubst = subst;
    curSubstMax = lg;
    curSubstTop = 0;
    curSubstAssg = 0;
    db(en(6,"openSubst");)
}



void printSubst(
    FILE *fd,
    const idIT subst[])
{
    idIT v;
    uint lg;
    uint nt;
    bool firstVar;
    bool firstNt;

    phaseSuspend();
    fprintf(fd,"{");
    firstVar = true;
    while ((v=SubstVar(subst)) != idNil) {
	if (firstVar)
	    firstVar = false;
	else
	    fprintf(fd,", ");
	fprintf(fd,"%s = ",prId(v));
	lg = SubstLgth(subst);
	firstNt = true;
	for (nt=0; nt<lg; ++nt) {
	    if (firstNt)
		firstNt = false;
	    else
		fprintf(fd,"!");
	    fprintf(fd,"%s",prId(SubstNt(subst,nt)));
	}
	subst += lg + 2;
    }
    fprintf(fd,"}");
    phaseResume();
}



static void dumpCurSubst(
    FILE *fd)
{
    idIT *subst;
    idIT v;
    uint lg;
    uint nt;

    phaseSuspend();
    fprintf(fd,"subst=%08x: {\n",(uint)curSubst);
    subst = curSubst;
    while ((v=SubstVar(subst)) != idNil) {
	lg = SubstLgth(subst);
	fprintf(fd,"v=%-5d lg=%-5d nts:",v,lg);
	for (nt=0; nt<lg; ++nt)
	    fprintf(fd," %5d",SubstNt(subst,nt));
	fprintf(fd,"\n");
	subst += lg + 2;
    }
    fprintf(fd,"}\n");
    phaseResume();
}



inline void closeSubst(
    FILE *dumpFd)
{
    db(bg(6,"closeSubst");)
    phaseOk(acCloseSubst);
    check(curSubst!=NULL,"closeSubst(): not open");
    check(curSubstTop+1<curSubstMax,"closeSubst(): ovfl");
    db(wr(6,"closeSubst curSubst[%d]=%d",curSubstTop,idNil);)
    curSubst[curSubstTop] = idNil;
    if (dumpFd != NULL)
	dumpCurSubst(dumpFd);
    curSubst = NULL;
    db(en(6,"closeSubst");)
}



inline void openSubstAssg(
    idIT v)
{
    phaseOk(acOpenSubstAssg);
    check(curSubstTop+3<curSubstMax,"openSubstAssg(%d): ovfl",v);
    db(wr(6,"openSubstAssg(v=%d='%s')",v,prId(v));)
    curSubstAssg = curSubstTop;
    curSubst[curSubstTop] = v;
    curSubstTop += 2;
}



inline void closeSubstAssg(void)
{
    phaseOk(acCloseSubstAssg);
    db(wr(6,"closeSubstAssg curSubst[%d]=%d",
			    curSubstAssg+1,curSubstTop-curSubstAssg-2);)
    curSubst[curSubstAssg+1] = curSubstTop - curSubstAssg - 2;
}



inline void appendSubstNt(
    idIT nt)
{
    phaseOk(acAppendSubstNt);
    check(curSubstTop<curSubstMax,"appendSubstNt(%d): ovfl",nt);
    db(wr(6,"appendSubstNt(nt=id%d='%s')",nt,prId(nt));)
    curSubst[curSubstTop++] = nt;
}



__attr__((const),
static idIT nextVar(
    ntIT nt,
    const idIT **subst))
{
    uint n;
    uint lg;
    idIT ntId;
    idIT v;

    ntId = NtNameI(nt);
    db(bg(6,"nextVar(nt=nt%d=id%d='%s',subst=%08x)",
				    nt,ntId,prId(ntId),(uint)*subst);)
    phaseOk(acNextVar);
    while ((v=SubstVar(*subst)) != idNil) {
	lg = SubstLgth(*subst);
	for (n=0; n<lg; ++n)
	    if (SubstNt(*subst,n) == ntId) {
		*subst += SubstLgth(*subst)+2;
		db(en(6,"nextVar(,subst=%08x->v=id%d)=id%d='%s'",
			    (uint)(*subst),SubstVar(*subst),v,prId(v));)
		return v;
	    }
	*subst += SubstLgth(*subst)+2;
	db(wr(6,"subst=%08x",(uint)*subst);)
    }
    db(en(6,"nextVar(,subst=%08x)=%d",(uint)*subst,idNil);)
    return idNil;
}


grmIT liftGrm(
    grmIT grmS,
    const idIT subst[])
{
    ntIT ntS;
    ntIT ntD;
    grmIT grmD;
    const idIT *substNt;
    idIT v;

    db(bg(6,"liftGrm(grmS=%d,)",grmS);)
    phaseOk(acLiftGrm);
    grmD = openGrm(&grmS,1,(prNtT*)prNt,(prNtT*)prId);
    for (ntS=GrmNt1(grmS); ntS<GrmNtL(grmS); ++ntS) {
	db(wr(6,"ntS=%d",ntS);)
	ntD = copyNt(ntS);
	openRule(ntD);
	copyRule(ntS);
	substNt = subst;
	while ((v=nextVar(ntS,&substNt)) != idNil) {
	    db(wr(6,"v=%d='%s' substNt=%08x",v,prId(v),(uint)substNt);)
	    openGroup(v);
	    closeGroup();
	}
	closeRule();
    }
    closeGrm();
    db(en(6,"liftGrm=%d",grmD);)
    return grmD;
}






==> anc/TopDownC/lift.intf <==

extern void openSubst(idIT[],uint);
extern void closeSubst(FILE*);
extern void openSubstAssg(idIT);
extern void closeSubstAssg(void);
extern void appendSubstNt(idIT);
extern grmIT liftGrm(grmIT,const idIT[]);
void printSubst(FILE *fd,const idIT subst[]);



==> anc/TopDownC/main.c <==

/*
 *
 *
 *
 */



#include "au.h"
#include "phase.h"

#include "init.intf"
#include "test.intf"

#include "enum.intf"
#include "grmTab.intf"
#include "idTab.intf"
#include "intersect.intf"
#include "ntTab.intf"
#include "param.intf"
#include "parser.intf"
#include "phase.intf"
#include "rlTab.intf"
#include "weight.intf"

extern void initUser(void);



static void cleanup(void)
{
    fprintf(stderr,"cleanup\n");
    db_stack_trace("cleanup");
    cleanupPhase();
    cleanupAssoc();
    cleanupGrmTab();
    cleanupNtTab();
    cleanupRlTab();
    cleanupIdTab();
    cleanupBbt();
    cleanupHeap();
}



static void statistics(
    FILE *fd)
{
    uint mem;

    mem = 0;
    fprintf(fd,"\nMemory statistics:\n");
    fprintf(fd,"  %%        Top      Bytes Table\n");
    fprintf(fd,"--- ---------- ---------- ------\n");
    mem += statString(fd);
    mem += statId(fd);
    mem += statRl(fd);
    mem += statNt(fd);
    mem += statGrm(fd);
    mem += statWgf(fd);
    fprintf(fd,"--- ---------- ---------- ------\n");
    fprintf(fd,"               %10d TOTAL\n\n",mem);
    statPhase(fd);
}



static void test(
    const char *argv)
{
    grmIT grm;

    if (strcmp(argv,"bbt") == 0) {
	phaseBegin(phTest);
	testBbt();
	phaseEnd(phTest);
    } else if (strcmp(argv,"enum") == 0) {
	callContextExec("grm");
	grm = InGrm();
	phaseBegin(phResolve1);
	resolveGrmIds(grm);
	phaseEnd(phResolve1);
	phaseBegin(phTest);
	testEnum();
	phaseEnd(phTest);
    } else if (strcmp(argv,"heap") == 0) {
	phaseBegin(phTest);
	testHeap();
	phaseEnd(phTest);
    } else if (strcmp(argv,"parser") == 0) {
	phaseBegin(phTest);
	testParser();
	phaseEnd(phTest);
    } else if (strcmp(argv,"term") == 0) {
	phaseBegin(phTest);
	testTermTab();
	phaseEnd(phTest);
    } else if (strcmp(argv,"wgf") == 0) {
	phaseBegin(phTest);
	testWgfTab();
	phaseEnd(phTest);
    } else if (strcmp(argv,"grmEdit") == 0) {
	phaseBegin(phTest);
	testGrmEdit();
	phaseEnd(phTest);
    } else if (strcmp(argv,"phase") == 0) {
	testPhase();
    } else {
	checkFail("test '%s' undefined",argv);
    }
}



/* ****************************************************************** */
/* ***** main ****************************************************@@* */
/* ****************************************************************** */



void au(
    int argc,
    const char **argv)
{
    int i;

    db(bg(18,"au");)
    callContextExec("grm");
    if (ShowInGrm()) {
	fprintf(stderr,"\ninput grammar:\n\n");
	printGrammar(stderr,InGrm());
    }
    callContextExec("subst");
    if (db_is_on(18)) {
	fprintf(stderr,"lifted grammars\n\n");
	for (i=0; i<InLgth(); ++i)
	    printGrammar(stderr,LiftGrms()[i]);
    }
    phaseBegin(phResolve1);
    resolveGrmIds(InGrm());		/* let rl entries point */
    for (i=0; i<InLgth(); ++i)		/* to nt tab uniquely */
	resolveGrmIds(LiftGrms()[i]);
    phaseEnd(phResolve1);
    if (ShowLiftGrms()) {
	for (i=0; i<InLgth(); ++i) {
	    fprintf(stderr,"resolved lifted grammar %d\n\n",i);
	    printGrammar(stderr,LiftGrms()[i]);
	}
    }
    SetIntsGrm(openGrm(LiftGrms(),InLgth(),
				    (prNtT*)prCNtL,(prNtT*)prCNtL));	
    callContextExec("task");
    callContextExec("wgf");
    finishParser();
    intersectGrms(LiftGrms(),InLgth());
    closeGrm();
    if (ShowIntsGrm()) {
	fprintf(stderr,"intersection grammar\n\n");
	printGrammar(stderr,IntsGrm());
    }
    if (db_is_on(18)) {
	if (ShowIntsGrm())
	    dumpRlTab(stderr);
	dumpNtTab(stderr);
	dumpIdTab(stderr);
    }
    computeWeights(IntsGrm(),ShowEmptyNts() ? stderr : NULL);
    if (db_is_on(18)) {
	fprintf(stderr,"weighted grammar\n\n");
	dumpRlTab(stderr);
	dumpNtTab(stderr);
    }
    if (ShowMinTerms() > 0)
	/*printGoalMinTerms(stderr);*/
	printGoalTerms(stderr,ShowWgOffset(),ShowMinTerms());
    if (db_is_on(18)) {
	fprintf(stderr,"sorted grammar\n\n");
	dumpRlTab(stderr);
	dumpNtTab(stderr);
    }
    db(en(18,"au");)
}



static void printOptions(
    FILE *fd)
{
    fprintf(fd,"\t[-d DebugOption]\n"
	       "\t[-showInpGrm]\n"
	       "\t[-showLiftGrms]\n"
	       "\t[-showIntsGrm]\n"
	       "\t[-showSortedGrm]\n"
	       "\t[-showEmpty]\n"
	       "\t[-showProgress]\n"
	       "\t[-showMinTerms Offs Cnt]\n"
	       "\t[-ntSep Separator]\n"
	       "\t[-annEnum]\n"
	       "\t[-showStat]\n"
	       "\t[-dump]\n"
	       "\t[-ContextName MethodName MethodOptions ...]\n"
	   );
}



bool dumpOnCleanup;



int main(
    int argc,
    const char **argv)
{
    int i;
    int n;
    bool ShowStatistics;

    progname = argv[0];
    db_init();
    db_function(1,"bbt");
    db_function(2,"access functions");
    db_function(3,"parser");
    db_function(4,"scanner");
    db_function(5,"rlTab basic");
    db_function(6,"lift");
    db_function(7,"scanner");
    db_function(8,"idTab");
    db_function(9,"intersect");
    db_function(10,"ntTab basic");
    db_function(11,"grmTab");
    db_function(12,"wgfTab");
    db_function(13,"heap");
    db_function(14,"weight");
    db_function(15,"enum");
    db_function(16,"phase");
    db_function(17,"param");
    db_function(18,"main");
    db_function(19,"UserWgf");
    db_function(20,"UserGrmArith");
    db_function(21,"rlTab complex");
    db_function(22,"ntTab complex");
    db_function(23,"UserGrmEdit");
    db_function(24,"termTab");
    db_function(25,"UserSeq");
    db_function(26,"member");
    db_function(27,"UserGrmGeom");
    db_function(28,"stringTab");
    db_set_cleanup(cleanup);

    db_option("/s");
    db(bg(18,"main");)
    initBbt();
    initParam();
    initWgfTab();
    initStringTab();
    initIdTab();
    initScanner();
    initTermTab();
    initRlTab();
    initNtTab();
    initGrmTab();
    initHeap();
    initUser();
    phaseBegin(phCmdLine);
    ShowStatistics = true;
    dumpOnCleanup  = false;
    for (i=1; i<argc; ++i) {
	if (strcmp(argv[i],"-d") == 0) {
	    db_option(argv[++i]);
	} else if (strcmp(argv[i],"-test") == 0) {
	    phaseEnd(phCmdLine);
	    test(argv[++i]);
	    checkFail("quit (test only)");
	} else if (strcmp(argv[i],"-showInpGrm") == 0) {
	    SetShowInGrm(! ShowInGrm());
	} else if (strcmp(argv[i],"-showLiftGrms") == 0) {
	    SetShowLiftGrms(! ShowLiftGrms());
	} else if (strcmp(argv[i],"-showIntsGrm") == 0) {
	    SetShowIntsGrm(! ShowIntsGrm());
	} else if (strcmp(argv[i],"-showSortedGrm") == 0) {
	    SetShowSortedGrm(! ShowSortedGrm());
	} else if (strcmp(argv[i],"-showEmpty") == 0) {
	    SetShowEmptyNts(! ShowEmptyNts());
	} else if (strcmp(argv[i],"-showProgress") == 0) {
	    SetShowProgress(! ShowProgress());
	} else if (strcmp(argv[i],"-showMinTerms") == 0) {
	    sscanf(argv[++i]," %d",&n);
	    SetShowWgOffset(n);
	    sscanf(argv[++i]," %d",&n);
	    SetShowMinTerms(n);
	} else if (strcmp(argv[i],"-ntSep") == 0) {
	    SetCNtSep(argv[++i]);
	} else if (strcmp(argv[i],"-annEnum") == 0) {
	    SetAnnotateEnumTerms(! AnnotateEnumTerms());
	} else if (strcmp(argv[i],"-showStat") == 0) {
	    ShowStatistics = ! ShowStatistics;
	} else if (strcmp(argv[i],"-dump") == 0) {
	    dumpOnCleanup = ! dumpOnCleanup;
	} else if (strcmp(argv[i],"-help") == 0) {
	    fprintf(stdout,"available options:\n");
	    printOptions(stdout);
	    fprintf(stdout,"available methods:\n");
	    printMethods(stdout);
	    exit(1);
	} else if (! parseCmdlineArg(&i,argc,argv)) {
	    fprintf(stdout,"available methods:\n");
	    printMethods(stdout);
	    checkFail(": illegal argument '%s'",argv[i]);
	}
    }
    phaseEnd(phCmdLine);
    callContextExec("in");
    callContextExec("main");
    finishPhase();
    if (ShowStatistics)
	statistics(stderr);
    db(en(18,"main");)
    return 0;
}







==> anc/TopDownC/main.intf <==

extern void au(int,const char**);

extern bool dumpOnCleanup;



==> anc/TopDownC/member.c <==


#include "au.h"
#include "phase.h"

#include "member.intf"

#include "phase.intf"
#include "termTab.intf"
#include "grmTab.intf"
#include "rlTab.intf"
#include "idTab.intf"
#include "ntTab.intf"



/* ****************************************************************** */
/* ***** language membership *************************************@@* */
/* ****************************************************************** */


/*
struct _memberCache {
	termIT term;
	grmIT grm;
	ntIT nt;
};


static struct _memberCache memberCache[memberCacheMax];
static int memberCacheTop;



static int findMember(term,grm,nt)
    termIT term;
    grmIT grm;
    ntIT nt;
{
    int i;

    for (i=0; i<memberCacheTop; ++i)
	if (   memberCache[i].term == term
	    && memberCache[i].grm  == grm
	    && memberCache[i].nt   == nt)
	    return i;
    return -1;
}



static int enterMember(term,grm,nt)
    termIT term;
    grmIT grm;
    ntIT nt;
{
    if (memberCacheTop < memberCacheMax) {
	memberCache[memberCacheTop].term = term;
	memberCache[memberCacheTop].grm  = grm;
	memberCache[memberCacheTop].nt   = nt;
	return memberCacheTop++;
    } else {
	return -1;
    }
}
*/



/* nts format:						    */
/* +==set0======================+==set1================+    */
/* +====+====+====+========+====+====+====+=======+====+--- */
/*  lg0  N1   N2      ...   Nlg0 lg1  M1   ...     Mlg1     */
/* several nts' are concatenated */
/* to represent sets of sets of nonterminals */



__attr__((const),
inline uint NtsGetLgth(
    const ntIT nts[]))
{
    phaseOk(acNtsGetLgth);
    return (uint)nts[0];
}

static inline void NtsSetLgth(
    ntIT nts[],
    uint lg)
{
    phaseOk(acNtsSetLgth);
    nts[0] = (ntIT)lg;
}

__attr__((const),
inline ntIT NtsGetNt(
    const ntIT nts[],
    int i))
{
    phaseOk(acNtsGetNt);
    return nts[i+1];
}

static inline void NtsSetNt(
    ntIT nts[],
    int i,
    ntIT nt)
{
    phaseOk(acNtsSetNt);
    nts[i+1] = nt;
}

/* copy ntsS to ntsD, including lgth */
static void NtsCopy(
    ntIT ntsD[],
    const ntIT ntsS[])
{
    int i;

    phaseOk(acNtsCopy);
    NtsSetLgth(ntsD,NtsGetLgth(ntsS));
    for (i=0; i<NtsGetLgth(ntsS); ++i)
	NtsSetNt(ntsD,i,NtsGetNt(ntsS,i));
}


static void NtsDump(
    FILE *fd,
    const char *msg,
    const ntIT nts[])
{
    int i;

    fprintf(fd,"%s nts %08x, lgth %d {",msg,(uint)nts,NtsGetLgth(nts));
    for (i=0; i<NtsGetLgth(nts); ++i)
	fprintf(fd," nt%d=id%d='%s'",NtsGetNt(nts,i),
				     NtNameI(NtsGetNt(nts,i)),
				     prId(NtNameI(NtsGetNt(nts,i))));
    fprintf(fd,"}\n");
}



/* succeed if nonterminal with id (id) is in (nts) */
__attr__((const),
static bool NtsMem(
    const ntIT nts[],
    ntIT nt))
{
    int i;

    db(bg(26,"NtsMem(nts=%08x,nt=nt%d=id%d='%s')",
			(uint)nts,nt,NtNameI(nt),prId(NtNameI(nt)));)
    phaseOk(acNtsMem);
    if (db_is_on(26))
	NtsDump(stderr,"vor NtsMem",nts);
    for (i=0; i<NtsGetLgth(nts); ++i) {
	db(wr(26,"nts[%d]=nt%d=id%d='%s'",
				    i,
				    NtsGetNt(nts,i),
				    NtNameI(NtsGetNt(nts,i)),
				    prId(NtNameI(NtsGetNt(nts,i))));)
	if (NtsGetNt(nts,i) == nt) {
	    db(en(26,"NtsMem true (found at i=%d)",i);)
	    return true;
	}
    }
    db(en(26,"NtsMem false");)
    return false;
}


/* succeed if each arg of alt is in the appropriate nts */
__attr__((const),
static inline bool memAlt(
    const ntIT nts[],
    uint ar,
    rlIT alt))
{
    int arg;
    int d;

    db(bg(26,"memAlt(,ar=%d,alt=%d)",ar,alt);)
    phaseOk(acMemAlt);
    for (arg=0,d=0; arg<ar; ++arg,d+=NtsGetLgth(&nts[d]))
	if (! NtsMem(&nts[d],RlArgN(RlAltArg(alt,arg)))) {
	    db(en(26,"memAlt false (not found at arg=%d d=%d)",arg,d);)
	    return false;
	}
    db(en(26,"memAlt true");)
    return true;
}
    

/* succeed if some alt of grp has all args in the appropriate nts */
__attr__((const),
static inline bool memGrp(
    const ntIT nts[],
    uint ar,
    rlIT grp))
{
    rlIT alt;

    db(bg(26,"memGrp(,ar=%d,grp=%d)",ar,grp);)
    phaseOk(acMemGrp);
    if (ar == 0) {
	db(en(26,"NtsGrp true (arity 0)");)
	return true;
    }
    for (alt=RlGrpAlt1(grp); alt<RlGrpAltL(grp); alt=RlGrpAltN(grp,alt))
	if (memAlt(nts,ar,alt)) {
	    db(en(26,"NtsGrp true (found at alt=%d)",alt);)
	    return true;
	}
    db(en(26,"NtsGrp false");)
    return false;
}



/* compute the set of all nonterminals of grm where term belongs to */
__attr__((const),
void termNts(
    termIT term,
    grmIT grm,
    ntIT nts[]))
{
    int i;
    idIT fct;
    uint ar;
    rlIT grp;
    ntIT nt;
    uint d;
    termIT args[arMax];

    db(bg(26,"termNts(term=%d,grm=%d,)",term,grm);)
    phaseOk(acTermNts);
    decomposeTerm(term,&fct,&ar,args);
    db(wr(26,"fct=%d='%s' ar=%d",fct,prId(fct),ar);)
    for (i=0,d=0; i<ar; ++i,d+=NtsGetLgth(&nts[d])+1)
	termNts(args[i],grm,&nts[d]);
    i = 0;
    for (nt=GrmNt1(grm); nt<GrmNtL(grm); ++nt) {
	grp = RlGrpFind(nt,fct);
	db(wr(26,"nt=%d grp=%d",nt,grp);)
	if (grp != rlNil && memGrp(nts,ar,grp)) {
	    db(wr(26,"add nts=%08x d=%d i=%d nt=%d='%s'",
				(uint)nts,d,i,nt,prId(NtNameI(nt)));)
	    NtsSetNt(&nts[d],i++,nt);
	}
    }
    NtsSetLgth(&nts[d],i);
    if (db_is_on(26))
	NtsDump(stderr,"vor NtsCopy",&nts[d]);
    NtsCopy(nts,&nts[d]);
    if (db_is_on(26))
	NtsDump(stderr,"nach NtsCopy",nts);
    db(en(26,"termNts lgth=%d",i);)
}





void initMember(void)
{
    db(bg(26,"initMember");)
    db(en(26,"initMember");)
    /*memberCacheTop = 0;*/
}





==> anc/TopDownC/member.intf <==

extern uint NtsGetLgth(const ntIT[]);
extern ntIT NtsGetNt(const ntIT[],int);

void termNts(termIT,grmIT,ntIT[]);



==> anc/TopDownC/ntTab.c <==

#include "au.h"
#include "phase.h"

#include "ntTab.intf"

#include "phase.intf"
#include "idTab.intf"
#include "rlTab.intf"
#include "grmTab.intf"
#include "wgfTab.intf"
#include "param.intf"
#include "weight.intf"
#include "heap.intf"
#include "main.intf"



/* ****************************************************************** */
/* ***** nonterminal table ***************************************@@* */
/* ****************************************************************** */



/* format of nonterminal table:					      */

/*  0 1                 ntTodo       ntTop ntTop+1              ntMax */
/* +-+=+===============+______+_____+_____+-------+------------+----- */

/* each entry contains an index into grammar table		      */

/* the end of a grammar rule in rlTab is determined by the value of  */
/* the next entry in ntTab; hence, an entry at ntTop itself is needed */

/* === : defining rule exists					      */
/* ___ : defining rule still to be computed			      */



struct _nt {
	uint name; 		/* idIT or cnT */
	wgT  weight;		/* minimal weight */
	rlIT def;		/* points to rule rhs */
	hpIT heapAdr;		/* location in heap */
	rlIT use;		/* chain start of use occurrences */
};

static struct _nt ntTab[ntMax];
static ntIT ntTodo;
static ntIT ntTop;

declAccFcts(      ,static,ntTab, NtNameI,   _nt, idIT, name)
declAccFcts(      ,static,ntTab, NtNameC,   _nt, cnT,  name)
declAccFcts(      ,static,ntTab, NtGrp1,    _nt, rlIT, def)
declAccFcts(      ,static,ntTab, NtWeight,  _nt, wgT,  weight)
declAccFcts(      ,static,ntTab, NtUse1,    _nt, rlIT, use)
declAccFcts(      ,      ,ntTab, NtHeapAdr, _nt, hpIT, heapAdr)



/* return the last (i.e. first invalid) group of nt */
__attr__((const),
inline rlIT NtGrpL(
    ntIT nt))
{
    phaseOk(acNtGrpL);
    return NtGrp1(nt+1);
}



/* print nonterminal name, if pointing to idTab */
inline const char *prNt(
    ntIT nt)
{
    phaseOk(acPrNt);
    db(check(0<=nt&&nt<ntTop,"prNt(%d) ntTop=%d",nt,ntTop);)
    return prId(NtNameI(nt));
}



__attr__((const),
inline ntIT NtTodo(void))
{
    phaseOk(acNtTodo);
    return ntTodo;
}



__attr__((const),
inline ntIT NtTop(void))
{
    phaseOk(acNtTop);
    return ntTop;
}



/* enter a new nonterminal with a given id into ntTab */
inline ntIT newNtI(
    idIT name)
{
    phaseOk(acNewNtI);
    check(ntTop+1<ntMax,"newNt(%d): ovfl ntTop=%d",name,ntTop);
    SetNtNameI(ntTop,name);
    SetNtGrp1(ntTop,rlNil);
    SetNtUse1(ntTop,rlNil);
    SetNtWeight(ntTop,wgInf);
    return ntTop++;
}



inline ntIT newNtC(
    cnT name)
{
    phaseOk(acNewNtC);
    check(ntTop+1<ntMax,"newNt(%d): ovfl ntTop=%d",name,ntTop);
    SetNtNameC(ntTop,name);
    SetNtGrp1(ntTop,rlNil);
    SetNtUse1(ntTop,rlNil);
    SetNtWeight(ntTop,wgInf);
    return ntTop++;
}



/* enter a copy (name only) of nonterminal ntS into ntTab */
inline ntIT copyNt(
    ntIT ntS)
{
    phaseOk(acCopyNt);
    return newNtI(NtNameI(ntS));
}



void initNtTab(void)
{
    phaseBegin(phInitNtTab);
    ntTodo = 1;
    ntTop  = 1;
    phaseEnd(phInitNtTab);
}



/* ****************************************************************** */
/* ***** weight computation **************************************@@* */
/* ****************************************************************** */



/* update weight of nt by newWg, enter/relocate nt in the heap */
inline void updateNtWeight(
    ntIT nt,
    wgT newWg)
{
    wgT oldWg;

    db(bg(22,"updateNtWeight(nt=%d,newWg=%d)",nt,newWg);)
    phaseOk(acUpdateNtWeight);
    oldWg = NtWeight(nt);
    if (wgLess(newWg,oldWg)) {
	SetNtWeight(nt,newWg);
	if (wgLess(oldWg,wgInf))
	    heapRelocateUp(nt);
	else
	    heapInsert(nt);
    }
    db(en(22,"updateNtWeight");)
}



/* exchange heap adrs of nt1 and nt2 */
inline void swapNtHeapAdrs(
    ntIT nt1,
    ntIT nt2)
{
    hpIT hp1;
    hpIT hp2;

    phaseOk(acSwapNtHeapAdrs);
    hp1 = NtHeapAdr(nt1);
    hp2 = NtHeapAdr(nt2);
    SetNtHeapAdr(nt1,hp2);
    SetNtHeapAdr(nt2,hp1);
}



/* enter the use occurrence of nt at rl into nt's use chain */
inline void ntLinkUse(
    ntIT nt,
    rlIT rl)
{
    phaseOk(acNtLinkUse);
    SetRlArgW(rl,(ntIT)NtUse1(nt));
    SetRlUnresolved(rl,true);
    SetRlNotLast(rl,true);
    SetNtUse1(nt,rl);
}



/* point rl to ntTab[nt] again */
inline void ntUnlinkUse(
    ntIT nt,
    rlIT rl)
{
    phaseOk(acNtUnlinkUse);
    SetRlArgW(rl,nt);
}



/* find the lhs nt of grm such that rl points into its defining rule */
__attr__((const),
ntIT findDefNt(
    grmIT grm,
    rlIT rl))
{
    ntIT ntFrom;
    ntIT ntTo;
    ntIT ntMid;

    db(bg(22,"findDefNt(grm=%d,rl=%d)",grm,rl);)
    phaseOk(acFindDefNt);
    ntFrom = GrmNt1(grm);
    ntTo   = GrmNtL(grm);
    if (rl < NtGrp1(ntFrom) || NtGrp1(ntTo) <= rl)
	checkFail("findDefNt: rl %d not in range %d...%d of grm %d",
				    rl,NtGrp1(ntFrom),NtGrp1(ntTo),grm);
    while (true) {
	ntMid = (ntFrom + ntTo) / 2;
	db(wr(22,"ntFrom=%d ntMid=%d ntTo=%d",ntFrom,ntMid,ntTo);)
	if (rl < NtGrp1(ntMid)) {
	    ntTo = ntMid;
	} else if (NtGrp1(ntMid+1) <= rl) {
	    ntFrom = ntMid + 1;
	} else {
	    break;
	}
    }
    db(en(22,"findDefNt=%d",ntMid);)
    return ntMid;
}



/* return index of minimal group of nt, */
/* SIDE EFFECT: */
/* sort all groups and alts of nt's rule by weight */
rlIT ntMinGrp(
    grmIT grm,
    ntIT nt)
{
    db(bg(22,"ntMinGrp(grm=%d,nt=%d)",grm,nt);)
    phaseOk(acNtMinGrp);
    if (NtHeapAdr(nt) == false) {	/* FIXME should be own flag */
	sortRuleRhs(nt);
	SetNtHeapAdr(nt,true);
	if (ShowSortedGrm())
	    printGrammarRule(stderr,grm,nt);
    }
    db(en(22,"ntMinGrp=%d",NtGrp1(nt));)
    return NtGrp1(nt);
}



/* ****************************************************************** */
/* ***** create nonterminal rule *********************************@@* */
/* ****************************************************************** */



static ntIT curLhs;	/* used by openRule,closeRule */



void openRule(
    ntIT lhs)
{
    db(bg(10,"openRule(%d) rlTop=%d",lhs,RlTop());)
    phaseOk(acOpenRule);
    check(lhs==ntTodo,"openRule(%d): ntTodo=%d",lhs,ntTodo);
    SetNtGrp1(lhs,RlTop());
    curLhs = lhs;
    db(en(10,"openRule");)
}



void closeRule(void)
{
    db(bg(10,"closeRule rlTop=%d",RlTop());)
    phaseOk(acCloseRule);
    check(curLhs==ntTodo,"closeRule(): ntTodo=%d",ntTodo);
    SetNtGrp1(curLhs+1,RlTop());
    ++ntTodo;
    db(en(10,"closeRule");)
}



/* ****************************************************************** */
/* ***** resolve nt names by nt links ****************************@@* */
/* ****************************************************************** */



/* resolve ids in rule rhs' by pointer to ntTab */
void resolveGrmIds(
    grmIT grm)
{
    ntIT ntL;
    ntIT ntR;
    ntIT ntFrom;
    ntIT ntTo;
    rlIT grp;
    rlIT alt;
    uint arg;
    uint ar;
    idIT idR;

    db(bg(22,"resolveGrmIds(%d)",grm);)
    phaseOk(acResolveGrmIds);
    ntFrom = GrmNt1(grm);
    ntTo   = GrmNtL(grm);
    /* link rule lhs' idTab entries back to ntTab */
    for (ntL=ntFrom; ntL<ntTo; ++ntL)
	SetIdDef(NtNameI(ntL),ntL);
    db(wr(22,"lhs links done %d...%d",ntFrom,ntTo);)
    /* replace rule rhs' idTab entries by ntTab links */
    for (ntL=ntFrom; ntL<ntTo; ++ntL)
	for (grp=NtGrp1(ntL); grp<NtGrpL(ntL); grp=RlGrpN(grp)) {
	    ar = IdArity(RlFct(grp));
	    if (ar == arVar)
		ar = 0;
	    db(wr(22,"ntL=%d grp=%d ar=%d",ntL,grp,ar);)
	    for (alt=RlGrpAlt1(grp); alt<RlGrpAltL(grp);
					    alt=RlGrpAltN(grp,alt)) {
		db(wr(22,"\t\talt=%d",alt);)
		for (arg=0; arg<ar; ++arg) {
		    idR = RlArgI(RlAltArg(alt,arg));
		    ntR = IdDef(idR);
		    if (ntR == ntNil)
			checkFail("resolveGrmIds(grm=%d): id %d='%s'"
				  " undefined",grm,idR,prId(idR));
		    else if (ntR < ntFrom || ntTo <= ntR)
			checkFail("resolveGrmIds(grm=%d): id %d='%s'"
				  " refers to nt %d"
				  " outside grammar (%d...%d)",
				  grm,idR,prId(idR),ntR,ntFrom,ntTo);
		    SetRlArgN(RlAltArg(alt,arg),ntR);
		    db(wr(22,"\t\targ=%d idR=%d='%s' ntR=%d",
						arg,idR,prId(idR),ntR);)
		}
	    }
	}
    SetGrmPrL(grm,(prNtT*)prNt);
    SetGrmPrR(grm,(prNtT*)prNt);
    db(en(22,"resolveGrmIds");)
}



/* ****************************************************************** */
/* ***** debugging ***********************************************@@* */
/* ****************************************************************** */



void dumpNtTab(
    FILE *fd)
{
    grmIT grm;
    ntIT nt;

    db_suspend();
    phaseSuspend();
    fprintf(fd,"ntTop=%d ntTodo=%d ntMax=%d\n",ntTop,ntTodo,ntMax);
    fprintf(fd,"grm:\t_____index: _name _______def ____weight"
					    " _______use ______heap\n");
    grm = 1;
    for (nt=1; nt<=ntTop; ++nt) {
	if (GrmNt1(grm) == nt)
	    fprintf(fd,"%3d:",grm++);
	fprintf(fd,"\t%10d: %5d %10d %10d %10d %10d\n",
			    nt,NtNameI(nt),NtGrp1(nt),
			    NtWeight(nt),NtUse1(nt),NtHeapAdr(nt));
    }
    fprintf(fd,"\n");
    phaseResume();
    db_resume();
}



inline void cleanupNtTab(void)
{
    if (dumpOnCleanup)
	dumpNtTab(stderr);
}


inline uint statNt(
    FILE *fd)
{
    fprintf(fd,"%3d %10d %10d nt\n",
			ntTop*100/ntMax,ntTop,ntTop*sizeof(struct _nt));
    return ntTop*sizeof(struct _nt);
}



==> anc/TopDownC/ntTab.intf <==

extern void openRule(ntIT);
extern void closeRule(void);

extern void dumpNtTab(FILE*);

extern ntIT NtTop(void);
extern ntIT NtTodo(void);

extern rlIT NtGrp1(ntIT);
extern rlIT NtGrpL(ntIT);

extern ntIT newNtI(idIT);
extern ntIT newNtC(cnT);
extern ntIT copyNt(ntIT);

extern idIT NtNameI(ntIT);
extern cnT NtNameC(ntIT);

extern void resolveGrmIds(grmIT);

extern void ntLinkUse(ntIT,rlIT);
extern void ntUnlinkUse(ntIT,rlIT);
extern wgT NtWeight(ntIT);
extern void updateNtWeight(ntIT,wgT);
extern rlIT NtUse1(ntIT);
extern ntIT findDefNt(grmIT,rlIT);

extern const char* prNt(ntIT);

extern void SetNtHeapAdr(ntIT,hpIT);
extern hpIT NtHeapAdr(ntIT);
extern void swapNtHeapAdrs(ntIT,ntIT);

extern rlIT ntMinGrp(grmIT,ntIT);



==> anc/TopDownC/param.c <==


#include "au.h"
#include "phase.h"

#include "param.intf"

#include "main.intf"
#include "phase.intf"
#include "parser.intf"
#include "idTab.intf"



/* ****************************************************************** */
/* ***** internal program parameters *****************************@@* */
/* ****************************************************************** */

#define declParam(Type,Name,Init)		\
	static Type val##Name = Init;		\
	__attr__((const),			\
	inline Type Name(void))			\
	{					\
	    phaseOk(ac##Name);			\
	    return val##Name;			\
	}					\
	inline void Set##Name(val)		\
	    Type val;				\
	{					\
	    phaseOk(acSet##Name);		\
	    val##Name = val;			\
	}


static uint valTopArity;
static uint valInLgth;
static grmIT valLiftGrm[inLgthMax];
static uint liftGrmTop;


/*        Type   Name              Init */
declParam(uint,  GoalCnt,          0)
declParam(grmIT, InGrm,            grmNil)
declParam(grmIT, IntsGrm,          grmNil)
declParam(bool,  AnnotateEnumTerms,false)
declParam(bool,  ShowIntsGrm,      false)
declParam(bool,  ShowLiftGrms,     false)
declParam(bool,  ShowEmptyNts,     false)
declParam(uint,  ShowMinTerms,     10)
declParam(wgT,   ShowWgOffset,     wgZero)
declParam(bool,  ShowInGrm,        false)
declParam(bool,  ShowSortedGrm,    false)
declParam(bool,  ShowProgress,     false)
declParam(const char*, CNtSep,           "")


inline void initTopArity(void)
{
    phaseOk(acInitTopArity);
    valTopArity = 0;
}


inline void updateTopArity(
    uint a)
{
    phaseOk(acUpdateTopArity);
    if (valTopArity < a)
	valTopArity = a;
}



__attr__((const),
inline uint InLgth(void))
{
    db(wr(17,"InLgth=%d",valInLgth);)
    phaseOk(acInLgth);
    return valInLgth;
}



inline void updateInLgth(
    uint l)
{
    phaseOk(acUpdateInLgth);
    if (valInLgth == inLgthUnknown) 
        valInLgth = l;
    else if (valInLgth != l)
        error("number of input args %d differs from prev %d",
							l,valInLgth);
    if (valInLgth < 1)
        error("number of input args too small");
    db(wr(17,"updateInLgth(l=%d) new valInLgth=%d",l,valInLgth);)
}



inline void AddLiftGrm(
    grmIT grm)
{
    phaseOk(acAddLiftGrm);
    check(liftGrmTop<inLgthMax,"AddLiftGrm(%d): ovfl",grm);
    db(wr(17,"AddLiftGrm(grm=%d)",grm);)
    valLiftGrm[liftGrmTop++] = grm;
}



__attr__((const),
inline grmIT *LiftGrms(void))
{
    phaseOk(acLiftGrms);
    db(wr(17,"LiftGrms=%08x top=%d",(uint)valLiftGrm,liftGrmTop);)
    return valLiftGrm;
}



/* ****************************************************************** */
/* ***** particular computation methods **************************@@* */
/* ****************************************************************** */



static void parseRulesNewFile(
    int argc,
    const char **argv)
{
    phaseOk(acParseRulesNewFile);
    setScanFile(argv[1]);
    parseRules(argc-1,&argv[1]);
}

static void parseRulesOldFile(
    int argc,
    const char **argv)
{
    phaseOk(acParseRulesOldFile);
    skipLayout();
    scanCharOption('|');
    skipLayout();
    parseRules(argc,argv);
}



static void parseWeightFunctionsNewFile(
    int argc,
    const char **argv)
{
    phaseOk(acParseWeightFunctionsNewFile);
    setScanFile(argv[1]);
    parseWeightFunctions(argc-1,&argv[1]);
}

static void parseWeightFunctionsOldFile(
    int argc,
    const char **argv)
{
    phaseOk(acParseWeightFunctionsOldFile);
    skipLayout();
    scanCharOption('|');
    skipLayout();
    parseWeightFunctions(argc,argv);
}



static void parseTasksNewFile(
    int argc,
    const char **argv)
{
    phaseOk(acParseTasksNewFile);
    setScanFile(argv[1]);
    parseTasks(argc-1,&argv[1]);
}

static void parseTasksOldFile(
    int argc,
    const char **argv)
{
    phaseOk(acParseTasksOldFile);
    skipLayout();
    scanCharOption('|');
    skipLayout();
    parseTasks(argc,argv);
}



static void parseSubstsNewFile(
    int argc,
    const char **argv)
{
    phaseOk(acParseSubstsNewFile);
    setScanFile(argv[1]);
    parseSubsts(argc-1,&argv[1]);
}

static void parseSubstsOldFile(
    int argc,
    const char **argv)
{
    phaseOk(acParseSubstsOldFile);
    skipLayout();
    scanCharOption('|');
    skipLayout();
    parseSubsts(argc,argv);
}



static void setInFile(
    int argc,
    const char **argv)
{
    phaseOk(acSetInFile);
    setScanFile(argv[1]);
}



__attr__((const),
static void parsIgn(
    int argc,
    const char **argv))
{
    db(wr(17,"parsIgn argc=%d",argc);)
    phaseOk(acParsIgn);
    /* ignore just argv */
}



__attr__((noreturn),
void parsInval(
    int argc,
    const char **argv))
{
    db(wr(17,"parsInval argc=%d",argc);)
    phaseOk(acParsInval);
    checkFail("%s (parsInval argc=%d)",argv[0],argc);
}



__attr__((const),
static void execIgn(
    int argc,
    const char **argv))
{
    db(wr(17,"execIgn argc=%d",argc);)
    phaseOk(acExecIgn);
    /* ignore just argv */
}



__attr__((noreturn),
static void execInval(
    int argc,
    const char **argv))
{
    db(wr(17,"execInval argc=%d",argc);)
    phaseOk(acExecInval);
    checkFail("%s (execInval argc=%d)",argv[0],argc);
}



/* ****************************************************************** */
/* ***** computation methods *************************************@@* */
/* ****************************************************************** */



struct _meth {
    const char *context;/* e.g. main, inGrm, subst, task */
    const char *name;	/* e.g. au, parse, genArith, univ, univ2d */
    methPT *pars;	/* cmdline parsing routine */
    methET *exec;	/* implementing routine */
    const char *descr;	/* verbal description of cmd line options */
};

/*
 * pars is called when cmd line is parsed
 * via main / parseCmdlineArg / parsMethod
 * it initializes the method's data from cmd line args,
 * parseCmdlineArg also sets ctxtTab[].exec to exec
 * 
 * exec is called in the respective computation phase
 * via au / callContextExec
 * the latter executes ctxtTab[].exec
 *
 * contexts describe phases in the computation algorithm:
 * main		main algorithm to call (top-down-au, bottom-up-au)
 * grm		obtains the input grammar (parse,generate arith, edit)
 * subst	obtains the substitutions (parse,generate)
 * task		obtains the goal nonterminals (parse,generate)
 */

static struct _meth methTab[methMax];
static methIT methTop;

declAccFcts(static,static,methTab,MethCtxt, _meth,const char*,context)
declAccFcts(static,static,methTab,MethName, _meth,const char*,name)
declAccFcts(static,static,methTab,MethPars, _meth,methPT*,    pars)
declAccFcts(static,static,methTab,MethExec, _meth,methET*,    exec)
declAccFcts(static,static,methTab,MethDescr,_meth,const char*,descr)



methIT addMethod(
    const char *ctxt,
    const char *name,
    methPT *pars,
    methET *exec,
    const char *descr)
{
    db(bg(17,"addMethod('%s','%s',,,)",ctxt,name);)
    phaseOk(acAddMethod);
    check(methTop<methMax,"addMethod('%s','%s',0x%08x,0x%08x): ovfl",
				ctxt,name,(uint)(pars),(uint)(exec));
    check(ctxt!=NULL&&name!=NULL,"addMethod(ctxt=%08x,name=%08x,,)",
				(uint)ctxt,(uint)name);
    SetMethCtxt(methTop,ctxt);
    SetMethName(methTop,name);
    SetMethPars(methTop,pars);
    SetMethExec(methTop,exec);
    SetMethDescr(methTop,descr);
    db(en(17,"addMethod=%d",methTop);)
    return methTop++;
}



__attr__((const),
methIT findMethod(
    const char *ctxt,
    const char *name))
{
    methIT i;

    db(bg(17,"findMethod('%s','%s')",ctxt,name);)
    phaseOk(acFindMethod);
    for (i=1; i<methTop; ++i) {
	db(wr(17,"i=%d ctxt=%08x name=%08x",
				i,(uint)MethCtxt(i),(uint)MethName(i));)
	if (   strcmp(MethCtxt(i),ctxt) == 0 
	    && strcmp(MethName(i),name) == 0) {
	    db(en(17,"findMethod=%d",i);)
	    return i;
	}
    }
    db(en(17,"findMethod=%d",methNil);)
    return methNil;
}


#define wdCtxt		8
#define wdMeth		8
#define wdLine		56

void printMethods(
    FILE *fd)
{
    methIT i;
    const char *descr;
    int s;		/* src column in descr */
    int d;		/* dst column in fd */

    phaseOk(acPrintMethods);
    fprintf(fd,"%*s %*s OPTIONS\n",wdCtxt,"CONTEXT",wdMeth,"METHOD");
    for (i=1; i<methTop; ++i) {
	fprintf(fd,"%*s %*s",wdCtxt,MethCtxt(i),wdMeth,MethName(i));
	descr = MethDescr(i);
	if (descr[0] != '\0') {
	    putc(' ',fd);
	    d = wdCtxt + wdMeth + 2;
	    for (s=0; descr[s]!='\0'; ++s)
		if (descr[s] != '\n') {
		    putc(descr[s],fd);
		    ++d;
		} else if (d < wdLine) {
		    putc(' ',fd);
		    ++d;
		} else {
		    fprintf(fd,"\n%*s",wdCtxt+wdMeth+2,"");
		    d = wdCtxt + wdMeth + 2;
		}
	}
	fprintf(fd,"\n");
    }
}



static void parsMethod(
    methIT mt,
    int argc,
    const char **argv)
{
    db(bg(17,"parsMethod(mt=%d,argc=%d,)",mt,argc);)
    phaseOk(acParsMethod);
    check(mt<methTop,"parsMethod(%d,%d,): invalid",mt,argc);
    (*MethPars(mt))(argc,argv);
    db(en(17,"parsMethod");)
}



void initParam(void)
{
    phaseBegin(phInitParam);
    valInLgth  = inLgthUnknown;
    liftGrmTop = 0;
    methTop    = 1;
    addMethod("{any}","{inval}",parsInval,execInval,
	      "{default method - always aborting}");
    addMethod("grm",  "parse",    parsIgn, parseRulesNewFile,
	      "");
    addMethod("wgf",  "parse",    parsIgn, parseWeightFunctionsNewFile,
	      "");
    addMethod("subst","parse",    parsIgn, parseSubstsNewFile,
	      "");
    addMethod("task", "parse",    parsIgn, parseTasksNewFile,
	      "");
    addMethod("main", "au",       parsIgn, au,
	      "");
    addMethod("in",   "parse",    parsIgn, setInFile,
	      "");
    phaseEnd(phInitParam);
}



/* ****************************************************************** */
/* ***** contexts ************************************************@@* */
/* ****************************************************************** */



struct _context {
    char *name;
    methET *exec;
    uint argc;
    const char **argv;
};

static const char *errCtxtNil  = "ctxtNil";
static const char *errCtxtMax  = "ctxtMax";
static const char *errNoInFile = "no input file name given";

static struct _context ctxtTab[] = {
    {"{invalid}", execInval,                    0, &errCtxtNil},
    {"main",      au,                           0, (const char**)NULL},
    {"in",        execIgn,                      0, &errNoInFile},
    {"grm",       parseRulesOldFile,            0, (const char**)NULL},
    {"wgf",       parseWeightFunctionsOldFile,  0, (const char**)NULL},
    {"subst",     parseSubstsOldFile,           0, (const char**)NULL},
    {"task",      parseTasksOldFile,            0, (const char**)NULL},
    {NULL,        execInval,                    0, &errCtxtMax},
};

declAccFcts(static,static,ctxtTab,CtxtName,_context,char*,       name)
declAccFcts(static,static,ctxtTab,CtxtExec,_context,methET*,     exec)
declAccFcts(static,static,ctxtTab,CtxtArgc,_context,uint,        argc)
declAccFcts(static,static,ctxtTab,CtxtArgv,_context,const char**,argv)



__attr__((const),
static ctxtIT findContext(
    const char *name))
{
    ctxtIT ct;

    db(bg(17,"findContext('%s')",name);)
    phaseOk(acFindContext);
    for (ct=0; CtxtName(ct)!=NULL; ++ct)
	if (strcmp(CtxtName(ct),name) == 0) {
	    db(en(17,"findContext=%d",ct);)
	    return ct;
	}
    db(en(17,"findContext=%d",ctxtNil);)
    return ctxtNil;
}



void callContextExec(
    const char *name)
{
    ctxtIT ct;

    db(bg(17,"callContextExec('%s')",name);)
    phaseOk(acCallContextExec);
    ct = findContext(name);
    db(wr(17,"argv=0x%08x",(uint)CtxtArgv(ct));)
    (*CtxtExec(ct))(CtxtArgc(ct),CtxtArgv(ct));
    db(en(17,"callContextExec");)
}



methIT setContextMethod(
    const char *ctString,
    const char *mtString,
    int argc,
    const char **argv)
{
    methIT mt;
    ctxtIT ct;

    db(bg(17,"setContextMethod(ctString='%s',mtString='%s',argc=%d,)",
					    ctString,mtString,argc);)
    phaseOk(acSetContextMethod);
    ct = findContext(ctString);
    mt = findMethod(ctString,mtString);
    if (ct == ctxtNil || mt == methNil) {
	db(en(17,"setContextMethod=%d",mt);)
	return methNil;
    }
    SetCtxtExec(ct,MethExec(mt));
    SetCtxtArgc(ct,argc);
    SetCtxtArgv(ct,argv);
    db(en(17,"setContextMethod=%d",mt);)
    return mt;
}



/* ****************************************************************** */
/* ***** parse command line options ******************************@@* */
/* ****************************************************************** */



inline bool parseCmdlineArg(
    int *i,
    int argc,
    const char **argv)
{
    methIT mt;
    int j;

    db(bg(17,"parseCmdlineArg(i=%d,argc=%d,)",*i,argc);)
    phaseOk(acParseCmdlineArg);
    for (j=*i+2; j<argc; ++j)
	if (argv[j][0] == '-' && argv[j][1] != '\0')
	    break;
    mt = setContextMethod(&(argv[*i][1]),argv[*i+1],j-*i-1,&argv[*i+1]);
    if (mt == methNil) {
	db(en(17,"parseCmdlineArg(i=%d,)=false",*i);)
	return false;
    }
    parsMethod(mt,j-*i-1,&argv[*i+1]);
    *i = j - 1;
    db(en(17,"parseCmdlineArg(i=%d,)=true",*i);)
    return true;
}




==> anc/TopDownC/param.intf <==

extern bool AnnotateEnumTerms(void);
extern uint GoalCnt(void);
extern grmIT InGrm(void);
extern grmIT IntsGrm(void);
extern bool ShowIntsGrm(void);
extern bool ShowLiftGrms(void);
extern bool ShowEmptyNts(void);
extern uint ShowMinTerms(void);
extern wgT ShowWgOffset(void);
extern bool ShowInGrm(void);
extern bool ShowSortedGrm(void);
extern void SetShowProgress(bool);
extern bool ShowProgress(void);
extern void SetCNtSep(const char*);
extern const char* CNtSep(void);

extern void SetAnnotateEnumTerms(bool);
extern void SetGoalCnt(uint);
extern void SetInGrm(grmIT);
extern void SetIntsGrm(grmIT);
extern void SetShowIntsGrm(bool);
extern void SetShowLiftGrms(bool);
extern void SetShowEmptyNts(bool);
extern void SetShowMinTerms(uint);
extern void SetShowWgOffset(wgT);
extern void SetShowInGrm(bool);
extern void SetShowSortedGrm(bool);
extern void printMethods(FILE*);

extern void initTopArity(void);
extern void updateTopArity(uint);
extern void updateInLgth(uint);
extern uint InLgth(void);
extern void AddLiftGrm(grmIT);
extern grmIT* LiftGrms(void);

extern bool parseCmdlineArg(int*,int,const char**);
extern void callContextExec(const char*);
extern methIT addMethod(const char*,const char*,methPT*,methET*,const char*);
extern methIT setContextMethod(const char*,const char*,int,const char**);

extern void parsInval(int,const char**);



==> anc/TopDownC/parser.c <==

#include "au.h"
#include "phase.h"

#include "parser.intf"

#include "assoc.intf"
#include "grmTab.intf"
#include "idTab.intf"
#include "intersect.intf"
#include "lift.intf"
#include "ntTab.intf"
#include "param.intf"
#include "phase.intf"
#include "rlTab.intf"
#include "stringTab.intf"
#include "wgfTab.intf"
#include "termTab.intf"



/* ****************************************************************** */
/* ***** input parsing *******************************************@@* */
/* ****************************************************************** */



/* parse "(n1,...,nN)", return N, or -1 */
static uint parseArgs(void)
{
    int arity;
    idIT id;

    db(bg(3,"parseArgs");)
    phaseOk(acParseArgs);
    arity = 0;
    if (scanCharOption('('	/*)*/	)) {
	openAlt();
	skipLayout();
	while (curChar() != 	/*(*/	')' && curChar() != EOF) {
	    id = scanId(false);
	    if (id == idNil) {
		error("nonterminal expected");
		db(en(3,"parseArgs error");)
		return -1;
	    }
	    db(wr(3,"arg %d: %d='%s'",arity,id,prId(id));)
	    ++arity;
	    appendArgI(id);
	    skipLayout();
	    if (scanCharOption(','))
		skipLayout();
	}
	scanString(/*(*/	")");
	closeAlt();
    }
    db(en(3,"parseArgs %d",arity);)
    return arity;
}



/* parse "(n1,...,nN) ! f(n1,...,nN) ! ... ! f(n1,...,nN) ! g", */
/* return id of next function symbol "g", or 0 */
static idIT parseGroup(
    idIT fct)
{
    uint arity;
    idIT last_fct;

    db(bg(3,"parseGroup(%d='%s')",fct,prId(fct));)
    phaseOk(acParseGroup);
    openGroup(fct);
    do {
	arity = parseArgs();
	if (arity < 0)
	    break;
	updateTopArity(arity);
	updateIdArity(fct,arity);
	skipLayout();
	if (curChar() == '.') {
	    closeGroup();
	    db(en(3,"parseGroup .");)
	    return idNil;
	}
	scanString("!");
	skipLayout();
	last_fct = fct;
	fct = scanId(true);
	if (fct == idNil) {
	    error("function symbol expected after '!'");
	    break;
	} else if (lastIdWasNew()) {
	    /* error("function '%s' not declared in precedence order",
							prId(fct)); */
	}
	skipLayout();
    } while (fct == last_fct);
    closeGroup();
    db(en(3,"parseGroup '%s'",prId(fct));)
    return fct;
}



/* parse a grammar rule */
/* viz. n ::= f(n1,...,nN) ! ... ! g(n1,...,nM)." */
bool parseRule(void)
{
    idIT idL;		/* lhs sort name */
    ntIT ntL;
    idIT fct;		/* functor of cur alternative */

    db(bg(3,"parseRule");)
    phaseOk(acParseRule);
    skipLayout();
    if (curChar() == EOF) {
	db(en(3,"parseRule");)
	return true;
    }
    idL = scanId(false);
    if (idL == idNil) {
	error("nonterminal expected at sortdef lhs");
	db(en(3,"parseRule");)
	return false;
    }
    ntL = newNtI(idL);
    db(wr(3,"lhs id=%d='%s' nt=%d",idL,prId(idL),ntL);)
    openRule(ntL);
    updateIdNDef(idL,ntL);
    skipLayout();
    scanString("::=");
    skipLayout();
    fct = scanId(true);
    skipLayout();
    if (lastIdWasNew()) {
	/* error("function symbol %s not declared in precedence order",
							prId(fct)); */
    } 
    if (fct != idNil)
	do {
	    fct = parseGroup(fct);
	} while (curChar() != '.' && curChar() != EOF && fct != idNil);
    closeRule();
    scanString(".");
    skipLayout();
    db(en(3,"parseRule '%s'",prId(idL));)
    return true;
}



/* parse grammar */
void parseRules(
    int argc,
    const char **argv)
{
    grmIT grm;

    db(bg(3,"parseRules");)
    phaseBegin(phParseRules);
    grm = openGrm(NULL,0,(prNtT*)prNt,(prNtT*)prId);
    initTopArity();
    skipLayout();
    while (curChar() != EOF && curChar() != '|') {
	if (! parseRule())
	    break;
	skipLayout();
    }
    closeGrm();
    SetInGrm(grm);
    phaseEnd(phParseRules);
    db(en(3,"parseRules inGrm=%d",grm);)
}



void parseWeightFunctions(
    int argc,
    const char **argv)
{
    strIT strF;
    strIT strW;
    wgfIT wgf;
    bool logParsing;
    int i;

    db(bg(3,"parseWeightFunctions");)
    phaseBegin(phParseWeightFunctions);
    logParsing = false;
    for (i=1; i<argc; ++i)
	if (strcmp(argv[i],"log") == 0) {
	    logParsing = ! logParsing;
	} else {
	    checkFail("parseWeightFunctions: illegal arg '%s'",argv[i]);
	}
    if (logParsing)
	fprintf(stderr,"{ parsing weight functions:\n");
    skipLayout();
    while (curChar() != EOF && curChar() != '|') {
	strF = scanIdString();
	if (strF == stringNil)
	    break;
	skipLayout();
	strW = scanIdString();
	if (logParsing)
	    fprintf(stderr,"'%s' --> '%s'\n",
				    getString(strF),getString(strW));
	if (strW == stringNil)
	    error("weight function missing for %s",getString(strF));
	wgf = findWgfEntry(getString(strW));
	if (wgf == wgfNil)
	    error("weight function %s undefined",getString(strW));
	resolveWeightFunction(strF,wgf);
	skipLayout();
    }
    checkAllWeightFunctionsResolved();
    if (logParsing)
	fprintf(stderr,"}\n");
    phaseEnd(phParseWeightFunctions);
    db(en(3,"parseWeightFunctions");)
}



bool parseTask(
    cnT *cNts)
{
    idIT id;
    ntIT nt;
    uint i;

    db(bg(3,"parseTask");)
    phaseOk(acParseTask);
    skipLayout();
    i = 0;
    *cNts = 0;
    while (curChar() != EOF && curChar() != ',' && curChar() != '|') {
	id = scanId(false);
	if (id == idNil) {
	    error("nonterminal, ',' or '|' expected");
	    db(en(3,"parseTask error");)
	    return false;
	} else if (lastIdWasNew()) {
	    error("nonterminal '%s' undefined in grammar",prId(id));
	    db(en(3,"parseTask undef");)
	    return false;
	}
	nt = grmNtFromId(LiftGrms()[i],id);
	compressNtStep(LiftGrms()[i],cNts,nt);
	db(wr(3,"i=%d id=%d nt=%d cNts=%d",i,id,nt,*cNts);)
	skipLayout();
	++i;
    }
    updateInLgth(i);
    db(en(3,"parseTask ok");)
    return true;
}



/* read the initial tasks, */
/* intersection grammar must be open yet */
void parseTasks(
    int argc,
    const char **argv)
{
    cnT cNts;
    uint i;

    db(bg(3,"parseTasks");)
    phaseBegin(phParseTasks);
    skipLayout();
    i = 0;
    while (curChar() != EOF && curChar() != '|') {
	if (! parseTask(&cNts))
	    break;
	++i;
	lookupNt(cNts);
	scanCharOption(',');
    }
    scanCharOption('|');
    SetGoalCnt(i);
    phaseEnd(phParseTasks);
    db(en(3,"parseTasks");)
}



termIT parseTerm(void)
{
    idIT fct;
    uint ar;
    bool first;
    termIT res;
    termIT args[arMax];

    db(bg(3,"parseTerm");)
    phaseOk(acParseTerm);
    skipLayout();
    fct = scanId(true);
    if (fct == idNil) {
	error("function symbol expected");
	db(en(3,"parseTerm=termNil (no fct)");)
	return termNil;
    }
    skipLayout();
    if (curChar() == '(') {
	nextChar();
	first = true;
	ar = 0;
	while(curChar() != EOF && curChar() != ')') {
	    if (ar >= arMax) {
		error("too many (>%d) args in term",arMax);
		break;
	    } else if (first) {
		first = false;
	    } else {
		scanString(",");
		skipLayout();
	    }
	    args[ar++] = parseTerm();
	    skipLayout();
	}
	scanString(")");
    } else {
	ar = 0;
    }
    updateIdArity(fct,ar);
    res = composeTerm(fct,args);
    db(en(3,"parseTerm=%d",res);)
    return res;
}



/* parse "n11!...!n1N" */
static void parseSubstRhs(void)
{
    idIT id;

    db(bg(3,"parseSubstRhs");)
    phaseOk(acParseSubstRhs);
    id = scanId(false);
    /* FIXME nonterm should be checked if in grammar */
    if (id == idNil) {
	error("nonterminal name expected");
	db(en(3,"parseSubstRhs error");)
	return;
    }
    appendSubstNt(id);
    skipLayout();
    while (curChar() == '!') {
	scanString("!");
	skipLayout();
	id = scanId(false);
	if (id == idNil) {
	    error("nonterminal name expected");
	    db(en(3,"parseSubstRhs error");)
	    return;
	}
	appendSubstNt(id);
    }
    db(en(3,"parseSubstRhs");)
}

/* parse "{v1=n11!...!n1N, ..., vK=nM1!...!nMN}" */
static grmIT parseSubst(
    grmIT grmS)
{
    idIT v;		/* var name */
    grmIT grmD;
    uint lg;
    idIT subst[substMax];

    phaseOk(acParseSubst);
    if (curChar() != '{' /*}*/)
	return grmNil;
    db(bg(3,"parseSubst");)
    nextChar();
    skipLayout();
    lg = 0;
    openSubst(subst,substMax);
    while (curChar() != /*{*/ '}' && curChar() != EOF) {
	v = scanId(true);
	if (v == idNil) {
	    error("variable name expected");
	    db(en(3,"parseSubst error");)
	    return grmNil;
	}
	updateIdArity(v,arVar);
	skipLayout();
	scanString("=");
	skipLayout();
	openSubstAssg(v);
	parseSubstRhs();
	closeSubstAssg();
	scanCharOption(',');
	skipLayout();
	++lg;
    }
    scanString(/*{*/"}");
    closeSubst(db_is_on(3) ? stderr : NULL);
    grmD = liftGrm(grmS,subst);
    db(en(3,"parseSubst");)
    return grmD;
}


void parseSubsts(
    int argc,
    const char **argv)
{
    grmIT grmD;
    uint i;

    db(bg(3,"parseSubsts");)
    phaseBegin(phLift);
    skipLayout();
    i = 0;
    while (curChar() != EOF && curChar() != '|') {
	grmD = parseSubst(InGrm());
	if (grmD == grmNil)
	    break;
	skipLayout();
	AddLiftGrm(grmD);
	++i;
    }
    updateInLgth(i);
    phaseEnd(phLift);
    db(en(3,"parseSubsts");)
}


/* skip input sections separated by '|', */
/* used for input format compatibility of au1, au2, au3 */
void skipSection(
    const char *msg)
{
    db(bg(3,"skipSection(%s)",msg);)
    phaseOk(acSkipSection);
    while (curChar() != EOF && curChar() != '|')
	nextChar();
    scanCharOption('|');
    db(en(3,"skipSection");)
}



void finishParser(void)
{
    phaseOk(acFinishParser);
    skipLayout();
    if (curChar() != EOF)
	error("end of file expected");
    if (! noErrorsReported())
	checkFail("aborting due to syntax errors");
}



void testParser(void)
{
    const char *fn;
    termIT t;
    /*uint i;*/

    fn = "testGrammar";
    t = parseTerm();
    printTerm(stderr,t);
    parseRules(0,&fn);
	/*printGrammar(stderr,InGrm(),NULL,prId,prId);*/
    parseSubsts(0,&fn);
	/*for (i=0; i<InLgth(); ++i)*/
	    /*printGrammar(stderr,LiftGrms()[i],NULL,prId,prId);*/
    openGrm(NULL,0,(prNtT*)prNt,(prNtT*)prId);
    parseTasks(0,&fn);
    intersectGrms(LiftGrms(),InLgth());
    closeGrm();
}




==> anc/TopDownC/parser.intf <==

extern void parseRules(int,const char**);
extern void parseSubsts(int,const char**);
extern void parseTasks(int,const char**);
extern termIT parseTerm(void);
extern void parseWeightFunctions(int,const char**);



==> anc/TopDownC/phase.c <==



#include "au.h"
#include "phase.h"

#include "phase.intf"
#include "param.intf"



/*
 * We partition program execution into several phases.
 * In each phase, certain access functions to data are allowed,
 * others are not.
 * 
 * For example, during weight computation, the grammar table
 * entries have a different format than during intersection,
 * hence, different access functions are allowed in these phases.
 * 
 * Phases and access functions are to be defined in file phase.h,
 * setting the Max values appropriately.
 * 
 * Initially, we are in phase 'None', as well as between two
 * different phases. Each phase has to be entered using phaseBegin(p)
 * and to be left using phaseEnd(p); the validity of an access function 
 * can be checked using phaseOk(a).
 *
 * Array phaseDescr descibes which phases need which others to have
 * been run before, and which access functions are allowed in which
 * phases.
 *
 * Except for phase 'None', each phase may be entered only once.
 */



/* ****************************************************************** */
/* ***** execution phases ****************************************@@* */
/* ****************************************************************** */



#define errMax		20

#define phNone		0



#define phaseMaxW	sizeW(phaseMax)
#define accessMaxW	sizeW(accessMax)



struct _phase {
	char *name;			/* user readable name */
	uint needs[phaseMaxW];		/* phases to be done before */
	uint allows[accessMaxW];	/* access functions allowed */
};



#define a(x)		shift(x,0)
#define b(x)		shift(x,1)
#define c(x)		shift(x,2)
#define d(x)		shift(x,3)
#define e(x)		shift(x,4)
#define f(x)		shift(x,5)
#define g(x)		shift(x,6)
#define h(x)		shift(x,7)
#define i(x)		shift(x,8)
#define j(x)		shift(x,9)
#define k(x)		shift(x,10)
#define l(x)		shift(x,11)

/* describe phase properties */
static struct _phase phaseDescr[phaseMax] = {
    {"None",
	{0
	},
	{0
	|a(acBbtBal)
	|a(acBbtData)
	|a(acBbtData1)
	|a(acBbtKey)
	|a(acBbtKey1)
	|a(acBbtLf)
	|a(acNtNameC)
	|a(acBbtRg)
	|a(acBbtType)
	|a(acBbtType1)
	|a(acGetString)
	|a(acGrmNt1)
	|a(acHeapNt)
	|a(acIdArity)
	|a(acIdDef)
	|a(acIdRepr)
	|a(acNtGrp1)
	|a(acNtHeapAdr)
	|a(acNtNameI)
	|a(acNtUse1)
	|a(acNtWeight)
	|a(acRlArgW)
	|a(acRlCnt)
	|a(acRlFct)
	|a(acRlFctW)
	|a(acRlNotLast)
	|a(acRlUnresolved)
	,0
	|b(acCtxtArgc)
	|b(acCtxtArgv)
	|b(acCtxtExec)
	|b(acCtxtName)
	|b(acGrmOrig)
	|b(acGrmOrigLg)
	|b(acCNtSep)
	|b(acGrmPrL)
	|b(acGrmPrR)
	|b(acInGrm)
	|b(acIntsGrm)
	|b(acShowEmptyNts)
	|b(acShowInGrm)
	|b(acShowIntsGrm)
	|b(acShowLiftGrms)
	|b(acShowMinTerms)
	|b(acShowProgress)
	|b(acShowWgOffset)
	|b(acShowWgOffset)
	,0
	|c(acSetGrmNt1)		/* for openGrm() before parseTasks() */
	,0
	|d(acSetGrmOrig)	/* for openGrm() before parseTasks() */
	|d(acSetGrmOrigLg)	/* for openGrm() before parseTasks() */
	|d(acSetGrmPrL)		/* for openGrm() before parseTasks() */
	|d(acSetGrmPrR)		/* for openGrm() before parseTasks() */
	|d(acSetIntsGrm)
	,0
	|e(acCloseGrm)
	|e(acCurChar)		/* for finishParser() */
	|e(acNextChar)
	|e(acNtTop)
	|e(acOpenGrm)
	|e(acPrCNtR)
	|e(acScanCharOption)
	|e(acSetScanFile)
	|e(acSkipLayout)
	|e(acUncompressNtStep)
	,0
	|f(acGrmNtL)
	,0
	|g(acRlArgN)
	,0
	/*h*/
	,0
	|i(acNoErrorsReported)
	|i(acPrGrmNtL)
	|i(acPrGrmNtR)
	|i(acPrId)
	|i(acRightSon)
	|i(acPrCNtL)
	|i(acHasOneSon)
	|i(acSubstVar)
	|i(acSubstLgth)
	|i(acSubstNt)
	|i(acHasTwoSons)
	,0
	|j(acInLgth)
	|j(acLiftGrms)
	|j(acNtGrpL)
	|j(acParseRulesOldFile)
	|j(acParseSubstsOldFile)
	|j(acParseTasksOldFile)
	|j(acParseWeightFunctionsNewFile)
	|j(acParseWeightFunctionsOldFile)
	|j(acPrNt)
	|j(acSetInFile)
	|j(acExecIgn)
	,0
	|k(acCallContextExec)
	|k(acFindContext)
	|k(acFinishParser)
	|k(acRlAltArg)
	|k(acRlGrpAlt1)
	|k(acRlGrpAltL)
	|k(acRlGrpAltN)
	|k(acRlGrpN)
	,0
	/*l*/
	}},
    {"CmdLine",
	{0
	|a(phInitParam)
	},
	{0
	,0
	|b(acAnnotateEnumTerms)
	|b(acCtxtName)
	|b(acMethArgc)
	|b(acMethCtxt)
	|b(acMethExec)
	|b(acMethName)
	|b(acMethPars)
	|b(acShowEmptyNts)
	|b(acShowInGrm)
	|b(acShowIntsGrm)
	|b(acShowLiftGrms)
	|b(acShowLiftGrms)
	|b(acShowProgress)
	|b(acShowSortedGrm)
	,0
	,0
	|d(acSetAnnotateEnumTerms)
	|d(acSetCNtSep)
	|d(acSetCtxtArgc)
	|d(acSetCtxtArgv)
	|d(acSetCtxtExec)
	|d(acSetShowEmptyNts)
	|d(acSetShowInGrm)
	|d(acSetShowIntsGrm)
	|d(acSetShowLiftGrms)
	|d(acSetShowLiftGrms)
	|d(acSetShowMinTerms)
	|d(acSetShowProgress)
	|d(acSetShowSortedGrm)
	|d(acSetShowWgOffset)
	,0
	,0
	,0
	|g(acMethDescr)
	,0
	,0
	,0
	|j(acParsIgn)
	,0
	|k(acFindContext)
	|k(acFindMethod)
	|k(acParsMethod)
	|k(acParseCmdlineArg)
	|k(acSetContextMethod)
	|k(acPrintMethods)
	,0
	}},
    {"ParseRules",
	{0
	|a(phInitGrmTab)
	|a(phInitIdTab)
	|a(phInitNtTab)
	|a(phInitRlTab)
	|a(phInitStringTab)
	|a(phInitWgfTab)
	|a(phInitScanner)
	|a(phInitTermTab)
	},
	{0
	|a(acGetString)
	|a(acIdArity)
	|a(acIdDef)
	|a(acIdRepr)
	|a(acRlFct)		/* for mem check in openGrp() */
	,0
	|b(acWgfName)
	,0
	|c(acEnterString)
	|c(acSetGrmNt1)
	|c(acSetIdArity)
	|c(acSetIdDef)
	|c(acSetIdRepr)
	|c(acSetIdWgf)
	|c(acSetNtGrp1)
	|c(acSetNtNameI)
	|c(acSetNtUse1)
	|c(acSetNtWeight)
	|c(acSetRlArgI)
	|c(acSetRlCnt)
	|c(acSetRlFct)
	,0
	|d(acSetGrmOrig)
	|d(acSetGrmOrigLg)
	|d(acSetGrmPrL)
	|d(acSetGrmPrR)
	|d(acSetInGrm)
	|d(acSetWgfDataS)
	|d(acSetWgfFct)
	|d(acSetWgfLgS)
	|d(acSetWgfName)
	,0
	|e(acCloseGrm)
	|e(acCloseRule)
	|e(acCurChar)
	|e(acEnterId)
	|e(acLastIdWasNew)
	|e(acNewNtI)
	|e(acNextChar)
	|e(acNtTop)
	|e(acOpenGrm)
	|e(acOpenRule)
	|e(acScanCharOption)
	|e(acScanId)
	|e(acScanString)
	|e(acSetScanFile)
	|e(acSkipLayout)
	,0
	|f(acAddWgfEntry)
	|f(acFindId)
	|f(acFindWgfEntry)
	|f(acParseArgs)
	|f(acParseGroup)
	|f(acParseRule)
	|f(acScanIdString)
	,0
	/*g*/
	,0
	/*h*/
	,0
	|i(acNewId)
	|i(acPrId)
	|i(acSearchId)
	|i(acUpdateIdArity)
	|i(acUpdateIdNDef)
	,0
	|j(acInitTopArity)
	|j(acUpdateTopArity)
	,0
	|k(acAppendArgI)
	|k(acCloseAlt)
	|k(acCloseGroup)
	|k(acOpenAlt)
	|k(acOpenGroup)
	|k(acRlTop)
	,0
	}},
    {"Lift",
	{0
	|a(phInitGrmTab)
	|a(phInitIdTab)
	|a(phInitNtTab)
	|a(phInitRlTab)
	|a(phInitStringTab)
	|a(phInitWgfTab)
	|a(phParseRules)
	|a(phInitTermTab)
	},
	{0
	|a(acGetString)
	|a(acGrmNt1)
	|a(acIdArity)
	|a(acIdRepr)
	|a(acNtGrp1)
	|a(acNtNameI)
	|a(acRlCnt)
	|a(acRlFct)
	,0
	|b(acInGrm)
	|b(acTermArg)
	|b(acTermFct)
	|b(acWgfName)
	,0
	|c(acEnterString)
	|c(acSetGrmNt1)
	|c(acSetIdArity)
	|c(acSetIdDef)
	|c(acSetIdRepr)
	|c(acSetIdWgf)
	|c(acSetNtGrp1)
	|c(acSetNtNameI)
	|c(acSetNtUse1)
	|c(acSetNtWeight)
	|c(acSetRlCnt)
	|c(acSetRlFct)
	,0
	|d(acSetGrmOrig)
	|d(acSetGrmOrigLg)
	|d(acSetGrmPrL)
	|d(acSetGrmPrR)
	|d(acSetTermArg)
	|d(acSetTermFct)
	,0
	|e(acCloseGrm)
	|e(acCloseRule)
	|e(acCurChar)
	|e(acEnterId)
	|e(acNewNtI)
	|e(acNextChar)
	|e(acNtTop)
	|e(acOpenGrm)
	|e(acOpenRule)
	|e(acScanCharOption)
	|e(acScanId)
	|e(acScanString)
	|e(acSetScanFile)
	|e(acSkipLayout)
	,0
	|f(acFindId)
	|f(acFindWgfEntry)
	|f(acGrmNtL)
	|f(acParseSubst)
	|f(acParseSubstRhs)
	|f(acScanIdString)
	,0
	|g(acRlArgN)
	,0
	|h(acSetRlArgN)
	,0
	|i(acAppendSubstNt)
	|i(acCloseSubst)
	|i(acCloseSubstAssg)
	|i(acLiftGrm)
	|i(acNewId)
	|i(acNextVar)
	|i(acOpenSubst)
	|i(acOpenSubstAssg)
	|i(acPrId)
	|i(acSearchId)
	|i(acSubstLgth)
	|i(acSubstNt)
	|i(acSubstVar)
	|i(acUpdateIdArity)
	,0
	|j(acAddLiftGrm)
	|j(acCopyNt)
	|j(acNtGrpL)
	|j(acUpdateInLgth)
	,0
	|k(acCloseGroup)
	|k(acCopyRule)
	|k(acOpenGroup)
	|k(acRlCopy)
	|k(acRlTop)
	,0
	}},
    {"Resolve1",
	{0
	|a(phInitGrmTab)
	|a(phInitHeap)
	|a(phInitIdTab)
	|a(phInitNtTab)
	|a(phInitRlTab)
	|a(phInitStringTab)
	},
	{0
	|a(acGetString)
	|a(acIdArity)
	|a(acNtNameI)
	|a(acRlArgI)
	|a(acIdDef)
	|a(acIdRepr)
	|a(acNtGrp1)
	|a(acNtHeapAdr)
	|a(acNtUse1)
	|a(acNtWeight)
	|a(acRlCnt)
	|a(acRlFct)
	|a(acGrmNt1)
	,0
	|b(acInGrm)
	,0
	|c(acSetIdDef)
	,0
	|d(acSetGrmPrL)
	|d(acSetGrmPrR)
	,0
	|e(acResolveGrmIds)
	,0
	|f(acGrmNtL)
	,0
	,0
	|h(acSetRlArgN)
	,0
	|i(acPrId)
	,0
	|j(acNtGrpL)
	|j(acInLgth)
	|j(acLiftGrms)
	,0
	|k(acRlGrpAlt1)
	|k(acRlGrpAltL)
	|k(acRlGrpN)
	|k(acRlAltArg)
	|k(acRlGrpAltN)
	,0
	}},
    {"Intersect",
	{0
	|a(phInitGrmTab)
	|a(phInitIdTab)
	|a(phInitNtTab)
	|a(phInitRlTab)
	|a(phInitStringTab)
	|a(phInitBbt)
	|a(phLift)
	|a(phParseRules)
	|a(phResolve1)
	},
	{0
	|a(acBbtBal)
	|a(acBbtData)
	|a(acNtNameC)
	|a(acBbtData1)
	|a(acBbtKey)
	|a(acBbtKey1)
	|a(acBbtLf)
	|a(acBbtRg)
	|a(acBbtType)
	|a(acGetString)
	|a(acIdArity)
	|a(acIdRepr)
	|a(acNtGrp1)
	|a(acRlCnt)
	|a(acRlFct)
	|a(acGrmNt1)
	,0
	,0
	|c(acSetBbtBal)
	|c(acSetBbtData)
	|c(acSetBbtData1)
	|c(acSetBbtKey)
	|c(acSetBbtKey1)
	|c(acSetBbtLf)
	|c(acSetBbtRg)
	|c(acSetBbtType)
	|c(acSetBbtType1)
	|c(acSetNtGrp1)
	|c(acSetNtUse1)
	|c(acSetNtWeight)
	|c(acSetRlCnt)
	|c(acSetRlFct)
	|c(acSetGrmNt1)
	,0
	,0
	|e(acNtTodo)
	|e(acOpenRule)
	|e(acUncompressNtStep)
	|e(acSetNtNameC)
	|e(acCompressNtStep)
	|e(acBbtEnter)
	|e(acCloseRule)
	|e(acNtTop)
	,0
	|f(acLookupNt)
	|f(acNewNtC)
	|f(acGrmNtL)
	,0
	|g(acRlArgN)
	,0
	|h(acSetRlArgN)
	,0
	|i(acPrId)
	,0
	|j(acNtGrpL)
	,0
	|k(acRlTop)
	|k(acOpenGroup)
	|k(acRlGrpAlt1)
	|k(acOpenAlt)
	|k(acRlAltArg)
	|k(acAppendArgN)
	|k(acCloseAlt)
	|k(acRlGrpAltN)
	|k(acRlGrpAltL)
	|k(acCloseGroup)
	|k(acRlGrpN)
	,0
	}},
    {"InitScanner",
	{0
	},
	{0
	,0
	,0
	,0
	,0
	,0
	,0
	,0
	,0
	,0
	,0
	,0
	}},
    {"WgSetup",
	{0
	|a(phInitHeap)
	|a(phInitIdTab)
	|a(phInitNtTab)
	|a(phInitRlTab)
	|a(phInitStringTab)
	|a(phInitWgfTab)
	|a(phIntersect)
	},
	{0
	|a(acGetString)
	|a(acIdArity)
	|a(acIdRepr)
	|a(acIdWgf)
	|a(acNtGrp1)
	|a(acNtHeapAdr)
	|a(acNtUse1)
	|a(acNtWeight)
	|a(acRlArgW)
	|a(acRlCnt)
	|a(acRlFct)
	|a(acRlFctW)
	|a(acGrmNt1)
	|a(acHeapNt)
	,0
	|b(acWgfFct)
	|b(acWgfLgS)
	|b(acWgfDataS)
	,0
	|c(acSetNtHeapAdr)
	|c(acSetNtUse1)
	|c(acSetNtWeight)
	|c(acSetRlArgW)
	|c(acSetRlNotLast)
	|c(acSetRlUnresolved)
	|c(acSetHeapNt)
	,0
	,0
	|e(acNtLinkUse)
	|e(acUpdateNtWeight)
	|e(acHeapInsert)
	|e(acSwapNtHeapAdrs)
	|e(acHeapRelocateUp)
	,0
	|f(acCallWgfEntry)
	|f(acGrmNtL)
	,0
	/*g*/
	,0
	/*h*/
	,0
	|i(acHeapifyUp)
	|i(acFather)
	|i(acHeapLess)
	|i(acSwap)
	|i(acPrId)
	,0
	|j(acNtGrpL)
	,0
	|k(acRlGrpAlt1)
	|k(acRlGrpAltL)
	|k(acRlAltArg)
	|k(acRlGrpAltN)
	|k(acRlGrpN)
	|k(acRlUseN)
	,0
	|l(acWgfSize)
	|l(acWgfHeight)
	|l(acWgLess)
	|l(acSetupGrmFlowChains)
	}},
    {"WgCalc",
	{0
	|a(phInitHeap)
	|a(phInitIdTab)
	|a(phInitNtTab)
	|a(phInitRlTab)
	|a(phInitStringTab)
	|a(phInitWgfTab)
	|a(phWgSetup)
	},
	{0
	|a(acGetString)
	|a(acIdArity)
	|a(acIdRepr)
	|a(acIdWgf)
	|a(acNtGrp1)
	|a(acNtHeapAdr)
	|a(acNtUse1)
	|a(acNtWeight)
	|a(acRlArgW)
	|a(acRlCnt)
	|a(acRlFct)
	|a(acRlNotLast)
	|a(acRlUnresolved)
	|a(acGrmNt1)
	|a(acHeapNt)
	,0
	|b(acWgfFct)
	|b(acWgfLgS)
	|b(acWgfDataS)
	,0
	|c(acSetNtHeapAdr)
	|c(acSetNtWeight)
	|c(acSetRlArgW)
	|c(acSetRlNotLast)
	|c(acSetRlUnresolved)
	|c(acSetHeapNt)
	,0
	,0
	|e(acHeapExtract)
	|e(acSwapNtHeapAdrs)
	|e(acNtUnlinkUse)
	|e(acFindDefNt)
	|e(acUpdateNtWeight)
	|e(acHeapInsert)
	|e(acHeapRelocateUp)
	,0
	|f(acCallWgfEntry)
	|f(acGrmNtL)
	,0
	,0
	,0
	|i(acSwap)
	|i(acHeapifyDown)
	|i(acHasNoSons)
	|i(acLeftSon)
	|i(acHeapLess)
	|i(acRightSon)
	|i(acHasOneSon)
	|i(acPrId)
	|i(acHeapifyUp)
	|i(acFather)
	,0
	|j(acNtGrpL)
	,0
	|k(acRlUseN)
	|k(acRlGrpAlt1)
	|k(acRlAltWeight)
	|k(acRlAltArg)
	|k(acRlGrpN)
	,0
	|l(acResolveUseWeight)
	|l(acTryResolveAllArgs)
	|l(acFindUseAlt)
	|l(acWgfSize)
	|l(acWgfHeight)
	|l(acWgLess)
	}},
    {"WgDestroy",
	{0
	|a(phWgSetup)
	|a(phWgCalc)
	},
	{0
	|a(acGrmNt1)
	|a(acNtWeight)
	|a(acNtUse1)
	|a(acRlArgW)
	|a(acIdRepr)
	|a(acGetString)
	,0
	,0
	|c(acSetRlArgW)
	,0
	,0
	|e(acNtUnlinkUse)
	|e(acPrCNtR)
	|e(acUncompressNtStep)
	,0
	|f(acGrmNtL)
	,0
	/*g*/
	,0
	,0
	/*i*/
	,0
	,0
	|k(acRlUseN)
	,0
	|l(acDestroyGrmFlowChains)
	}},
    {"Enum",
	{0
	|a(phIntersect)
	|a(phInitTermTab)
	},
	{0
	|a(acGetString)
	|a(acGrmNt1)
	|a(acIdArity)
	|a(acIdRepr)
	|a(acIdWgf)
	|a(acNtGrp1)
	|a(acNtHeapAdr)
	|a(acNtNameC)
	|a(acNtNameI)		/* printGoalMinTerms - prGrmNtL */
	|a(acNtWeight)
	|a(acRlArgW)
	|a(acRlCnt)
	|a(acRlFctW)
	|a(acRlMin)
	|a(acRlUnrank)
	,0
	|b(acAnnotateEnumTerms)
	|b(acCNtSep)
	|b(acGoalCnt)
	|b(acGrmOrig)
	|b(acGrmOrigLg)
	|b(acGrmPrL)
	|b(acIntsGrm)
	|b(acShowSortedGrm)
	|b(acWgfDataS)
	|b(acWgfFct)
	|b(acWgfLgS)
	,0
	|c(acAllocRuleSpace)
	|c(acSetNtHeapAdr)
	|c(acSetRlCnt)
	|c(acSetRlFct)
	|c(acSetRlMin)
	|c(acSetRlUnrank)
	,0
	,0
	|e(acPrCNtR)
	|e(acUncompressNtStep)
	|e(acNtMinGrp)
	,0
	|f(acCallWgfEntry)
	|f(acPrintNtTerms)
	|f(acEnumClear)
	|f(acEnumPush)
	|f(acExpandStack)
	|f(acExpandNode)
	|f(acComputeWeightsDown)
	|f(acFindWeightTerm)
	|f(acPrintCurTerm)
	|f(acSetNextTerm)
	|f(acEnumAdvance)
	|f(acEnumAdvanceAlt)
	|f(acEnumAdvanceGrp)
	|f(acAdvanceToWeight)
	|f(acAtFirstAlt)
	|f(acAtFirstGrp)
	|f(acEnumPop)
	|f(acGrmNtL)
	,0
	/*|g(acRlArgN)*/		/* ntMinGrp - sortRuleRhs */
	,0
	|h(acSetRlArgN)			/* ntMinGrp - sortRuleRhs */
	,0
	|i(acPrGrmNtL)
	|i(acPrCNtL)
	|i(acPrId)
	,0
	|j(acPrNt)
	|j(acNtGrpL)
	,0
	|k(acRlGrpAlt1)
	|k(acRlGrpAltL)
	|k(acRlAltWeightInf)
	|k(acRlAltInf)
	|k(acRlAltArg)
	|k(acRlAltWeight)
	|k(acRlGrpAltN)
	|k(acSortRlWeight)
	|k(acRlSwapUnrank)
	|k(acRlCopy)
	|k(acRlCopyW)
	|k(acRlGrpN)
	,0
	|l(acSortRuleRhs)
	|l(acWgfHeight)
	|l(acWgfSize)
	|l(acWgLess)
	|l(acRlGrpAltLW)
	|l(acRlGrpAltNW)
	|l(acRlGrpNW)
	}},
    {"Test",
	{0
	},
	{0xffffffff
	,0xffffffff
	,0xffffffff
	,0xffffffff
	,0xffffffff
	,0xffffffff
	,0xffffffff
	,0xffffffff
	,0xffffffff
	,0xffffffff
	,0xffffffff
	,0xffffffff
	}},
    {"InitBbt",
	{0},
	{0
	,0
	,0
	,0
	,0
	,0
	,0
	,0
	,0
	,0
	,0
	,0}},
    {"InitIdTab",
	{0
	|a(phInitWgfTab)
	},
	{0
	,0
	,0
	|c(acSetIdRepr)
	,0
	,0
	,0
	,0
	,0
	,0
	,0
	,0
	,0
	}},
    {"InitParam",
	{0
	},
	{0
	,0
	|b(acMethCtxt)
	|b(acMethName)
	,0
	,0
	|d(acSetMethCtxt)
	|d(acSetMethName)
	|d(acSetMethExec)
	|d(acSetMethPars)
	|d(acSetMethArgc)
	,0
	,0
	,0
	,0
	|h(acSetMethDescr)
	,0
	,0
	|j(acAddMethod)
	,0
	,0
	}},
    {"InitRlTab",
	{0
	},
	{0
	|a(acRlArgW)
	|a(acRlUnresolved)
	|a(acRlNotLast)
	|a(acRlFctW)
	|a(acRlFct)
	|a(acRlCnt)
	,0
	/*b*/
	,0
	|c(acSetRlArgI)
	|c(acSetRlFct)
	|c(acSetRlCnt)
	|c(acSetRlUnresolved)
	|c(acSetRlNotLast)
	|c(acSetRlArgW)
	|c(acSetRlFctW)
	,0
	/*d*/
	,0
	/*e*/
	,0
	/*f*/
	,0
	|g(acRlArgN)
	,0
	|h(acSetRlArgN)
	,0
	/*i*/
	,0
	/*j*/
	,0
	/*k*/
	,0
	/*l*/
	}},
    {"InitNtTab",
	{0},
	{0,0,0,0,0,0,0,0,0,0,0,0}},
    {"InitGrmTab",
	{0},
	{0,0,0,0,0,0,0,0,0,0,0,0}},
    {"InitStringTab",
	{0},
	{0,0,0,0,0,0,0,0,0,0,0,0}},
    {"ParseTasks",
	{0
	|a(phInitBbt)
	|a(phInitGrmTab)
	|a(phInitIdTab)
	|a(phInitNtTab)
	|a(phInitRlTab)
	|a(phInitStringTab)
	},
	{0
	|a(acBbtData)
	|a(acBbtData1)
	|a(acBbtKey)
	|a(acBbtKey1)
	|a(acNtNameI)
	|a(acBbtType)
	|a(acGetString)
	|a(acIdRepr)
	|a(acGrmNt1)
	|a(acIdArity)
	|a(acNtGrp1)
	|a(acRlFct)
	|a(acRlCnt)
	,0
	|b(acInGrm)
	|b(acTermFct)
	|b(acTermArg)
	,0
	|c(acEnterString)
	|c(acSetBbtData)
	|c(acSetBbtData1)
	|c(acSetBbtKey)
	|c(acSetNtNameI)
	|c(acSetBbtKey1)
	|c(acSetBbtType)
	|c(acSetBbtType1)
	|c(acSetNtGrp1)
	|c(acSetBbtBal)
	|c(acSetBbtLf)
	|c(acSetBbtRg)
	|c(acSetNtUse1)
	|c(acSetNtWeight)
	|c(acSetIdRepr)
	|c(acSetIdArity)
	|c(acSetIdDef)
	,0
	|d(acSetGoalCnt)
	,0
	|e(acCurChar)
	|e(acScanId)
	|e(acSetNtNameC)
	|e(acCompressNtStep)
	|e(acBbtEnter)
	|e(acGrmNtFromId)
	|e(acNtTop)
	|e(acSkipLayout)
	|e(acNextChar)
	|e(acScanCharOption)
	|e(acLastIdWasNew) 
	|e(acEnterId)
	,0
	|f(acParseTask)
	|f(acFindId)
	|f(acScanIdString)
	|f(acNewNtC)
	|f(acLookupNt)
	|f(acGrmNtL)
	,0
	/*g*/
	,0
	/*h*/
	,0
	|i(acSearchId)
	|i(acPrId)
	,0
	|j(acUpdateInLgth)
	|j(acLiftGrms)
	,0
	/*k*/
	,0
	/*l*/
	}},
    {"InitWgfTab",
	{0
	},
	{0
	,0
	,0
	,0
	|d(acSetWgfName)
	|d(acSetWgfFct)
	|d(acSetWgfLgS)
	|d(acSetWgfDataS)
	,0
	,0
	,0
	,0
	,0
	,0
	,0
	,0
	}},
    {"InitHeap",
	{0
	|a(phInitNtTab)
	},
	{0
	,0
	,0
	,0
	,0
	,0
	,0
	,0
	,0
	,0
	,0
	,0
	}},
    {"InitUser",
	{0
	|a(phInitGrmTab)
	|a(phInitIdTab)
	|a(phInitNtTab)
	|a(phInitParam)
	|a(phInitRlTab)
	|a(phInitStringTab)
	|a(phInitWgfTab)
	},
	{0
	,0
	,0
	,0
	|d(acSetWgfName)
	|d(acSetWgfFct)
	|d(acSetWgfLgS)
	|d(acSetWgfDataS)
	|d(acSetMethCtxt)
	|d(acSetMethName)
	|d(acSetMethPars)
	|d(acSetMethExec)
	,0
	,0
	|f(acAddWgfEntry)
	,0
	,0
	|h(acSetMethDescr)
	,0
	,0
	|j(acAddMethod)
	,0
	,0
	}},
    {"InitTermTab",
	{0
	},
	{0
	,0
	,0
	,0
	,0
	,0
	,0
	,0
	,0
	,0
	,0
	,0
	}},
    {"ParseWeightFunctions",
	{0
	},
	{0
	|a(acIdWgf)
	|a(acIdRepr)
	|a(acGetString)
	,0
	|b(acWgfName)
	,0
	|c(acEnterString)
	|c(acSetIdWgf)
	,0
	,0
	|e(acCurChar)
	|e(acSkipLayout)
	|e(acNextChar)
	,0
	|f(acScanIdString)
	|f(acFindWgfEntry)
	,0
	/*g*/
	,0
	/*h*/
	,0
	|i(acResolveWeightFunction)
	|i(acCheckAllWeightFunctionsResolved)
	|i(acPrId)
	,0
	/*j*/
	,0
	/*k*/
	,0
	/*l*/
	}},
};

#undef a
#undef b
#undef c
#undef d
#undef e
#undef f
#undef g
#undef h



static char *accessName[accessMax] = {
    "GetString",
    "IdArity",
    "IdDef",
    "IdRepr",
    "IdWgf",
    "RlArgI",
    "RlArgW",
    "RlCnt",
    "RlFct",
    "RlFctW",
    "RlNotLast",
    "RlUnresolved",
    "NtGrp1",
    "NtHeapAdr",
    "NtMinAlt",
    "NtNameI",
    "NtUse1",
    "NtWeight",
    "GrmNt1",
    "BbtBal",
    "BbtData",
    "BbtData1",
    "BbtKey",
    "BbtKey1",
    "BbtLf",
    "BbtRg",
    "BbtType",
    "BbtType1",
    "HeapNt",
    "RlMin",			/* FIXME order */
    "RlUnrank",			/* FIXME order */
    "NtNameC",
    "WgfName",
    "WgfFct",
    "WgfLgS",
    "WgfDataS",
    "MethCtxt",
    "MethName",
    "MethExec",
    "MethPars",
    "MethArgc",
    "CtxtName", 
    "CtxtExec", 
    "CtxtArgc", 
    "CtxtArgv",
    "GoalCnt",
    "InGrm",
    "IntsGrm",
    "AnnotateEnumTerms",
    "ShowIntsGrm",
    "ShowLiftGrms",
    "ShowEmptyNts",
    "ShowMinTerms",
    "ShowInGrm",
    "TermFct",
    "TermArg",
    "ShowWgOffset",
    "ShowSortedGrm",
    "GrmPrL",
    "GrmPrR",
    "GrmOrig",
    "GrmOrigLg",
    "ShowProgress",
    "CNtSep",
    "EnterString",
    "SetIdArity",
    "SetIdDef",
    "SetIdRepr",
    "SetIdWgf",
    "SetRlArgI",
    "SetRlArgW",
    "SetRlCnt",
    "SetRlFct",
    "SetRlFctW",
    "SetRlNotLast",
    "SetRlUnresolved",
    "SetNtGrp1",
    "SetNtHeapAdr",
    "SetNtMinAlt",
    "SetNtNameI",
    "SetNtUse1",
    "SetNtWeight",
    "SetGrmNt1",
    "SetBbtBal",
    "SetBbtData",
    "SetBbtData1",
    "SetBbtKey",
    "SetBbtKey1",
    "SetBbtLf",
    "SetBbtRg",
    "SetBbtType",
    "SetBbtType1",
    "SetHeapNt",
    "SetRlMin",			/* FIXME order */
    "SetRlUnrank",		/* FIXME order */
    "AllocRuleSpace",		/* FIXME order */
    "SetWgfName",
    "SetWgfFct",
    "SetWgfLgS",
    "SetWgfDataS",
    "SetMethCtxt",
    "SetMethName",
    "SetMethExec",
    "SetMethPars",
    "SetMethArgc",
    "SetCtxtName", 
    "SetCtxtExec", 
    "SetCtxtArgc", 
    "SetCtxtArgv",
    "SetGoalCnt",
    "SetInGrm",
    "SetIntsGrm",
    "SetAnnotateEnumTerms",
    "SetShowIntsGrm",
    "SetShowLiftGrms",
    "SetShowEmptyNts",
    "SetShowMinTerms",
    "SetShowInGrm",
    "SetTermFct",
    "SetTermArg",
    "SetShowWgOffset",
    "SetShowSortedGrm",
    "SetGrmPrL",
    "SetGrmPrR",
    "SetGrmOrig",
    "SetGrmOrigLg",
    "SetShowProgress",
    "SetCNtSep",
    "HeapExtract",
    "HeapInsert",
    "HeapRelocateUp",
    "BbtEnter",
    "CurChar",
    "NextChar",
    "EnterId",
    "ScanId",
    "LastIdWasNew",
    "SkipLayout",
    "ScanCharOption",
    "ScanString",
    "SetScanFile",
    "OpenGrm",
    "CloseGrm",
    "GrmNtFromId",
    "CompressNtStep",
    "UncompressNtStep",
    "PrCNtR",
    "NtTodo",
    "NtTop",
    "NewNtI",
    "UpdateNtWeight",
    "SwapNtHeapAdrs",
    "NtLinkUse",
    "NtUnlinkUse",
    "FindDefNt",
    "NtMinGrp",
    "OpenRule",
    "CloseRule",
    "ResolveGrmIds",
    "SetNtNameC",
    "AddWgfEntry",
    "FindWgfEntry",
    "CallWgfEntry",
    "ParseArgs",
    "ParseGroup",
    "ParseRule",
    "ParseTask",
    "ParseSubstRhs",
    "ParseSubst",
    "FindId",
    "ScanIdString",
    "NewNtC",
    "LookupNt",
    "InitAssoc",
    "EnumClear",
    "EnumPush",
    "EnumPop",
    "EnumAdvanceAlt",
    "EnumAdvanceGrp",
    "EnumAdvance",
    "AtFirstAlt",
    "AtFirstGrp",
    "ExpandNode",
    "ExpandStack",
    "ComputeWeightsDown",
    "SetNextTerm",
    "AdvanceToWeight",
    "FindWeightTerm",
    "PrintCurTerm",
    "PrintNtTerms",
    "PrintNtMinTerm",
    "GrmNtL",
    "MethDescr",
    "RlArgN",
    "(194)",
    "(195)",
    "(196)",
    "(197)",
    "(198)",
    "(199)",
    "(200)",
    "(201)",
    "(202)",
    "(203)",
    "(204)",
    "(205)",
    "(206)",
    "(207)",
    "(208)",
    "(209)",
    "(210)",
    "(211)",
    "(212)",
    "(213)",
    "(214)",
    "(215)",
    "(216)",
    "(217)",
    "(218)",
    "(219)",
    "(220)",
    "(221)",
    "(222)",
    "(223)",
    "SetMethDescr",
    "SetRlArgN",
    "(226)",
    "(227)",
    "(228)",
    "(229)",
    "(230)",
    "(231)",
    "(232)",
    "(233)",
    "(234)",
    "(235)",
    "(236)",
    "(237)",
    "(238)",
    "(239)",
    "(240)",
    "(241)",
    "(242)",
    "(243)",
    "(244)",
    "(245)",
    "(246)",
    "(247)",
    "(248)",
    "(249)",
    "(250)",
    "(251)",
    "(252)",
    "(253)",
    "(254)",
    "(255)",
    "PrCNtL",
    "PrGrmNtL",
    "PrGrmNtR",
    "HeapLess",
    "LeftSon",
    "RightSon",
    "Father",
    "HasNoSons",
    "HasOneSon",
    "HasTwoSons",
    "Swap",
    "HeapifyDown",
    "HeapifyUp",
    "NewId",
    "SearchId",
    "PrId",
    "NoErrorsReported",
    "UpdateIdArity",
    "UpdateIdNDef",
    "UpdateIdFDef",
    "ResolveWeightFunction",
    "CheckAllWeightFunctionsResolved",
    "SubstVar",
    "SubstLgth",
    "SubstNt",
    "OpenSubst",
    "CloseSubst",
    "OpenSubstAssg",
    "CloseSubstAssg",
    "AppendSubstNt",
    "NextVar",
    "LiftGrm",
    "NtsGetLgth",
    "NtsSetLgth",
    "NtsGetNt",
    "NtsSetNt",
    "NtsCopy",
    "NtsMem",
    "MemAlt",
    "MemGrp",
    "TermNts",
    "NtGrpL",
    "PrNt",
    "CopyNt",
    "InitTopArity",
    "UpdateTopArity",
    "InLgth",
    "UpdateInLgth",
    "AddLiftGrm",
    "LiftGrms",
    "ParseRulesNewFile",
    "ParseRulesOldFile",
    "ParseWeightFunctionsNewFile",
    "ParseWeightFunctionsOldFile",
    "ParseTasksNewFile",
    "ParseTasksOldFile",
    "ParseSubstsNewFile",
    "ParseSubstsOldFile",
    "SetInFile",
    "ParsIgn",
    "ParsInval",
    "ExecIgn",
    "ExecInval",
    "AddMethod",
    "FindMethod",
    "PrintMethods",
    "ParsMethod",
    "FindContext",
    "CallContextExec",
    "SetContextMethod",
    "ParseCmdlineArg",
    "ParseTerm",
    "SkipSection",
    "FinishParser",
    "RlTop",
    "OpenGroup",
    "CloseGroup",
    "OpenAlt",
    "CloseAlt",
    "AppendArgI",
    "AppendArgN",
    "RlCopy",
    "RlCopyW",
    "CopyRule",
    "RlGrpN",
    "RlGrpFind",
    "RlGrpAlt1",
    "RlGrpAltN",
    "RlGrpAltL",
    "RlAltArg",
    "RlUseN",
    "RlAltInf",
    "RlAltWeight",
    "RlAltWeightInf",
    "RlSwapUnrank",
    "SortRlWeight",
    "SortRuleRhs",
    "FindUseAlt",
    "TryResolveAllArgs",
    "ComposeTerm",
    "DecomposeTerm",
    "PrintTerm",
    "WgLess",
    "SetupGrmFlowChains",
    "DestroyGrmFlowChains",
    "ResolveUseWeight",
    "WgfHeight",
    "WgfSize",
    "RlGrpAltLW",
    "RlGrpAltNW",
    "RlGrpNW",
    "(367)",
    "(368)",
    "(369)",
    "(370)",
    "(371)",
    "(372)",
    "(373)",
    "(374)",
    "(375)",
    "(376)",
    "(377)",
    "(378)",
    "(379)",
    "(380)",
    "(381)",
    "(382)",
    "(383)",
    };



/* We allow to suspend the current phase in order to switch to phase */
/* phNone for table dumping. Moreover, suspends may be nested to */
/* allow one dump routine calling another one, each one having its */
/* own suspend command. */
static uint phaseDone[phaseMaxW]       = {0};
#ifdef DEBUG
static uint accessReported[accessMaxW] = {0,0,0,0};
#endif
static phIT curPhase  = phNone;
static phIT suspPhase = phNone;
static uint suspCnt   = 0;		/* cur number of suspends */
static uint errCnt    = 0;		/* number of reported errors */


static time_t phaseStart[phaseMax];
static uint   phaseDuration[phaseMax];

/* start phase (p) */
void phaseBegin(
    phIT p)
{
    int i;
    int j;
    uint d[phaseMaxW];

    db(wr(16,"phaseBegin(%d='%s')",p,phaseDescr[p].name);)
    if (p <= phNone || phaseMax <= p)
	checkFail("phaseBegin(%d): out of range",p);
    if (curPhase != phNone)
	checkFail("phaseBegin(%d='%s'): still in phase %d='%s'",
	    p,phaseDescr[p].name,curPhase,phaseDescr[curPhase].name);
    if (getBit(phaseDone,p) != 0)
	checkFail("phaseBegin(%d='%s'): phase already done",
						p,phaseDescr[p].name);
    for (i=0; i<phaseMaxW; ++i) {
	d[i] = setDiff(phaseDescr[p].needs[i],phaseDone[i]);
	if (d[i] == 0)
	    continue;
	db(wr(0,"%d: %08x \\ %08x = %08x",
			i,phaseDescr[p].needs[i],phaseDone[i],d[i]);)
	for (j=0; j<wordLg; ++j)
	    if (getBit(d,i*wordLg+j) != 0)
		checkFail("phaseBegin(%d='%s'): need phase %d='%s'",
				p,phaseDescr[p].name,
				i*wordLg+j,phaseDescr[i*wordLg+j].name);
    }
    if (ShowProgress()) {
	fprintf(stdout,"\r                    \r%s",phaseDescr[p].name);
	fflush(stdout);
    }
    curPhase = p;
    phaseStart[p] = time(NULL);
    phaseDuration[p] = 0;
}



/* end phase (p) */
void phaseEnd(
    phIT p)
{
    db(wr(16,"phaseEnd(%d='%s')",p,phaseDescr[p].name);)
    if (p <= phNone || phaseMax <= p)
	checkFail("phaseEnd(%d): out of range",p);
    if (curPhase != p)
	checkFail("phaseEnd(%d='%s'): we are in phase %d='%s'",
	    p,phaseDescr[p].name,curPhase,phaseDescr[curPhase].name);
    setBit(phaseDone,p);
    phaseDuration[p] += time(NULL) - phaseStart[p];
    curPhase = phNone;
}



void phaseSuspend(void)
{
    db(bg(16,"phaseSuspend() curPh=%d='%s' suspPh=%d='%s' suspCnt=%d",
				curPhase,phaseDescr[curPhase].name,
				suspPhase,phaseDescr[suspPhase].name,
				suspCnt);)
    if (suspCnt == 0) {
	phaseDuration[curPhase] += time(NULL) - phaseStart[curPhase];
	suspPhase = curPhase;
	curPhase  = phNone;
    }
    ++suspCnt;
    db(en(16,"phaseSuspend() curPh=%d='%s' suspPh=%d='%s' suspCnt=%d",
				curPhase,phaseDescr[curPhase].name,
				suspPhase,phaseDescr[suspPhase].name,
				suspCnt);)
}



void phaseResume(void)
{
    db(bg(16,"phaseResume() curPh=%d='%s' suspPh=%d='%s' suspCnt=%d",
				curPhase,phaseDescr[curPhase].name,
				suspPhase,phaseDescr[suspPhase].name,
				suspCnt);)
    --suspCnt;
    if (suspCnt == 0) {
	curPhase = suspPhase;
	phaseStart[curPhase] = time(NULL);
    } else if (suspCnt < 0) {
	checkFail("phaseResume(): no phase suspended");
    }
    db(en(16,"phaseResume() curPh=%d='%s' suspPh=%d='%s' suspCnt=%d",
				curPhase,phaseDescr[curPhase].name,
				suspPhase,phaseDescr[suspPhase].name,
				suspCnt);)
}



/* check if access function (a) is allowed in current phase */
__attr__((const),
void phaseOk(
    uint a))
{
    db(wr(16,"phaseOk(%d='%s') curPhase=%d='%s'",
		a,accessName[a],curPhase,phaseDescr[curPhase].name);)
#ifdef DEBUG
	if (a < 0 || accessMax <= a)
	    checkFail("phaseOk(%d): out of range",a);
	if (   getBit(phaseDescr[curPhase].allows,a) != 1
	    && getBit(accessReported,a) != 1) {
	    fprintf(stderr,"phaseOk(%d='%s'): forbidden in phase"
					    " %d='%s' |%c(ac%s)\n",
					    a,accessName[a],curPhase,
					    phaseDescr[curPhase].name,
					    'a'+a/wordLg,accessName[a]);
	    setBit(accessReported,a);
	    if (errCnt == 0)
		db_stack_trace("phaseOk");
	    if (++errCnt > errMax)
		checkFail("too many phase errors");
	}
#endif
}



void finishPhase(void)
{
    check(errCnt==0,"%d phase/access errors",errCnt);
}




/* ****************************************************************** */
/* ***** debugging ***********************************************@@* */
/* ****************************************************************** */




static void dumpPhaseData(
    FILE *fd)
{
    phIT p;
    phIT j;
    uint k;

    fprintf(fd,"phaseMax=%d phaseMaxW=%d accessMax=%d accessMaxW=%d\n",
			    phaseMax,phaseMaxW,accessMax,accessMaxW);
    fprintf(fd,"num  ___needs"
	       " _______________________________________________allows"
	       " d phaseName\n");
    for (p=0; p<phaseMax; ++p) {
	fprintf(fd,"%3d:",p);
	for (j=0; j<phaseMaxW; ++j)
	    fprintf(fd," %08x",phaseDescr[p].needs[j]);
	for (k=0; k<accessMaxW; ++k)
	    fprintf(fd," %08x",phaseDescr[p].allows[k]);
	fprintf(fd," %1d '%s'\n",
				getBit(phaseDone,p),phaseDescr[p].name);
    }
    fprintf(fd,"num  accessName\n");
    for (k=0; k<accessMax; ++k)
	fprintf(fd,"%3d: '%s'\n",k,accessName[k]);
}



void testPhase(void)
{
    dumpPhaseData(stderr);
    phaseBegin(phParseRules);
    fprintf(stderr,"phase=%d\n",curPhase);
	phaseSuspend();
	phaseOk(acSetBbtBal);
	phaseOk(acSetBbtBal);
	    phaseSuspend();
		phaseSuspend();
		phaseOk(acSetRlCnt);
		    phaseSuspend();
		    phaseResume();
		phaseResume();
	    phaseResume();
	phaseResume();
    fprintf(stderr,"phase=%d\n",curPhase);
    phaseEnd(phParseRules);
    phaseBegin(phLift);
    phaseOk(acSetRlFct);
    phaseOk(acSetBbtBal);
    phaseEnd(phLift);
}



void cleanupPhase(void)
{
    phIT p;

    fprintf(stderr,"curPhase %d='%s', done:\n",
				    curPhase,phaseDescr[curPhase].name);
    for (p=0; p<phaseMax; ++p)
	if (getBit(phaseDone,p) != 0)
	    fprintf(stderr,"%3d='%s'\n",p,phaseDescr[p].name);
    fprintf(stderr,"\n");
}




inline void statPhase(
    FILE *fd)
{
    phIT p;
    uint sum;

    sum = 0;
    fprintf(fd,"\nRuntime statistics:\n");
    fprintf(fd,"      Secs Phase\n");
    fprintf(fd,"---------- -----\n");
    for (p=0; p<phaseMax; ++p)
	if (getBit(phaseDone,p) != 0) {
	    fprintf(fd,"%10d %s\n",
				phaseDuration[p],phaseDescr[p].name);
	    sum += phaseDuration[p];
	}
    fprintf(fd,"---------- -----\n");
    fprintf(fd,"%10d TOTAL\n\n",sum);
    /*dumpPhaseData(fd);*/
}




==> anc/TopDownC/phase.h <==



/* ****************************************************************** */
/* ***** execution phases ****************************************@@* */
/* ****************************************************************** */



#define phCmdLine		((phIT)1)
#define phParseRules		((phIT)2)
#define phLift			((phIT)3)
#define phResolve1		((phIT)4)
#define phIntersect		((phIT)5)
#define phInitScanner		((phIT)6)
#define phWgSetup		((phIT)7)
#define phWgCalc		((phIT)8)
#define phWgDestroy		((phIT)9)
#define phEnum			((phIT)10)
#define phTest			((phIT)11)
#define phInitBbt		((phIT)12)
#define phInitIdTab		((phIT)13)
#define phInitParam		((phIT)14)
#define phInitRlTab		((phIT)15)
#define phInitNtTab		((phIT)16)
#define phInitGrmTab		((phIT)17)
#define phInitStringTab		((phIT)18)
#define phParseTasks		((phIT)19)
#define phInitWgfTab		((phIT)20)
#define phInitHeap		((phIT)21)
#define phInitUser		((phIT)22)
#define phInitTermTab		((phIT)23)
#define phParseWeightFunctions	((phIT)24)

#define phaseMax		((phIT)25)



/* ****************************************************************** */
/* ***** access functions ****************************************@@* */
/* ****************************************************************** */



#define acGetString		  0
#define acIdArity		  1
#define acIdDef			  2
#define acIdRepr		  3
#define acIdWgf			  4
#define acRlArgI		  5
#define acRlArgW		  6
#define acRlCnt			  7
#define acRlFct			  8
#define acRlFctW		  9
#define acRlNotLast		 10
#define acRlUnresolved		 11
#define acNtGrp1		 12
#define acNtHeapAdr		 13
#define acNtMinAlt		 14
#define acNtNameI		 15
#define acNtUse1		 16
#define acNtWeight		 17
#define acGrmNt1		 18
#define acBbtBal		 19
#define acBbtData		 20
#define acBbtData1		 21
#define acBbtKey		 22
#define acBbtKey1		 23
#define acBbtLf			 24
#define acBbtRg			 25
#define acBbtType		 26
#define acBbtType1		 27
#define acHeapNt		 28
#define acRlMin			 29	/* FIXME order */
#define acRlUnrank		 30	/* FIXME order */
#define acNtNameC		 31	/* FIXME order */

#define acWgfName		 32
#define acWgfFct		 33
#define acWgfLgS		 34
#define acWgfDataS		 35
#define acMethCtxt		 36
#define acMethName		 37
#define acMethExec		 38
#define acMethPars		 39
#define acMethArgc		 40
#define acCtxtName		 41
#define acCtxtExec		 42
#define acCtxtArgc		 43
#define acCtxtArgv		 44
#define acGoalCnt		 45
#define acInGrm			 46
#define acIntsGrm		 47
#define acAnnotateEnumTerms	 48
#define acShowIntsGrm		 49
#define acShowLiftGrms		 50
#define acShowEmptyNts		 51
#define acShowMinTerms		 52
#define acShowInGrm		 53
#define acTermFct		 54
#define acTermArg		 55
#define acShowWgOffset		 56	/* FIXME order */
#define acShowSortedGrm		 57	/* FIXME order */
#define acGrmPrL		 58
#define acGrmPrR		 59
#define acGrmOrig		 60
#define acGrmOrigLg		 61
#define acShowProgress		 62
#define acCNtSep		 63


/* **************************** */

#define acEnterString		 64
#define acSetIdArity		 65
#define acSetIdDef		 66
#define acSetIdRepr		 67
#define acSetIdWgf		 68
#define acSetRlArgI		 69
#define acSetRlArgW		 70
#define acSetRlCnt		 71
#define acSetRlFct		 72
#define acSetRlFctW		 73
#define acSetRlNotLast		 74
#define acSetRlUnresolved	 75
#define acSetNtGrp1		 76
#define acSetNtHeapAdr		 77
#define acSetNtMinAlt		 78
#define acSetNtNameI		 79
#define acSetNtUse1		 80
#define acSetNtWeight		 81
#define acSetGrmNt1		 82
#define acSetBbtBal		 83
#define acSetBbtData		 84
#define acSetBbtData1		 85
#define acSetBbtKey		 86
#define acSetBbtKey1		 87
#define acSetBbtLf		 88
#define acSetBbtRg		 89
#define acSetBbtType		 90
#define acSetBbtType1		 91
#define acSetHeapNt		 92
#define acSetRlMin		 93	/* FIXME order */
#define acSetRlUnrank		 94	/* FIXME order */
#define acAllocRuleSpace	 95	/* FIXME order */

#define acSetWgfName		 96
#define acSetWgfFct		 97
#define acSetWgfLgS		 98
#define acSetWgfDataS		 99
#define acSetMethCtxt		100
#define acSetMethName		101
#define acSetMethExec		102
#define acSetMethPars		103
#define acSetMethArgc		104
#define acSetCtxtName		105
#define acSetCtxtExec		106
#define acSetCtxtArgc		107
#define acSetCtxtArgv		108
#define acSetGoalCnt		109
#define acSetInGrm		110
#define acSetIntsGrm		111
#define acSetAnnotateEnumTerms	112
#define acSetShowIntsGrm	113
#define acSetShowLiftGrms	114
#define acSetShowEmptyNts	115
#define acSetShowMinTerms	116
#define acSetShowInGrm		117
#define acSetTermFct		118
#define acSetTermArg		119
#define acSetShowWgOffset	120	/* FIXME order */
#define acSetShowSortedGrm	121	/* FIXME order */
#define acSetGrmPrL		122
#define acSetGrmPrR		123
#define acSetGrmOrig		124
#define acSetGrmOrigLg		125
#define acSetShowProgress	126
#define acSetCNtSep		127

/* **************************** */

#define acHeapExtract		128
#define acHeapInsert		129
#define acHeapRelocateUp	130
#define acBbtEnter		131
#define acCurChar		132
#define acNextChar		133
#define acEnterId		134
#define acScanId		135
#define acLastIdWasNew		136
#define acSkipLayout		137
#define acScanCharOption	138
#define acScanString		139
#define acSetScanFile		140
#define acOpenGrm		141
#define acCloseGrm		142
#define acGrmNtFromId		143
#define acCompressNtStep	144
#define acUncompressNtStep	145
#define acPrCNtR		146
#define acNtTodo		147
#define acNtTop			148
#define acNewNtI		149
#define acUpdateNtWeight	150
#define acSwapNtHeapAdrs	151
#define acNtLinkUse		152
#define acNtUnlinkUse		153
#define acFindDefNt		154
#define acNtMinGrp		155
#define acOpenRule		156
#define acCloseRule		157
#define acResolveGrmIds		158
#define acSetNtNameC		159	/* FIXME order */

#define acAddWgfEntry		160
#define acFindWgfEntry		161
#define acCallWgfEntry		162
#define acParseArgs		163
#define acParseGroup		164
#define acParseRule		165
#define acParseTask		166
#define acParseSubstRhs		167
#define acParseSubst		168
#define acFindId		169
#define acScanIdString		170
#define acNewNtC		171

#define acLookupNt		172
#define acInitAssoc		173
#define acEnumClear		174
#define acEnumPush		175
#define acEnumPop		176
#define acEnumAdvanceAlt	177
#define acEnumAdvanceGrp	178
#define acEnumAdvance		179
#define acAtFirstAlt		180
#define acAtFirstGrp		181
#define acExpandNode		182
#define acExpandStack		183
#define acComputeWeightsDown	184
#define acSetNextTerm		185
#define acAdvanceToWeight	186
#define acFindWeightTerm	187
#define acPrintCurTerm		188
#define acPrintNtTerms		189
#define acPrintNtMinTerm	190
#define acGrmNtL		191


/* **************************** */

#define acMethDescr		192
#define acRlArgN		193

/* **************************** */

#define acSetMethDescr		224
#define acSetRlArgN		225

/* **************************** */

#define acPrCNtL		256
#define acPrGrmNtL		257
#define acPrGrmNtR		258
#define acHeapLess		259
#define acLeftSon		260
#define acRightSon		261
#define acFather		262
#define acHasNoSons		263
#define acHasOneSon		264
#define acHasTwoSons		265
#define acSwap			266
#define acHeapifyDown		267
#define acHeapifyUp		268
#define acNewId			269
#define acSearchId		270
#define acPrId			271
#define acNoErrorsReported	272
#define acUpdateIdArity		273
#define acUpdateIdNDef		274
#define acUpdateIdFDef		275
#define acResolveWeightFunction	276
#define acCheckAllWeightFunctionsResolved	277
#define acSubstVar		278
#define acSubstLgth		279
#define acSubstNt		280
#define acOpenSubst		281
#define acCloseSubst		282
#define acOpenSubstAssg		283
#define acCloseSubstAssg	284
#define acAppendSubstNt		285
#define acNextVar		286
#define acLiftGrm		287

#define acNtsGetLgth		288
#define acNtsSetLgth		289
#define acNtsGetNt		290
#define acNtsSetNt		291
#define acNtsCopy		292
#define acNtsMem		293
#define acMemAlt		294
#define acMemGrp		295
#define acTermNts		296
#define acNtGrpL		297
#define acPrNt			298
#define acCopyNt		299
#define acInitTopArity		300
#define acUpdateTopArity	301
#define acInLgth		302
#define acUpdateInLgth		303
#define acAddLiftGrm		304
#define acLiftGrms		305
#define acParseRulesNewFile	306
#define acParseRulesOldFile	307
#define acParseWeightFunctionsNewFile	308
#define acParseWeightFunctionsOldFile	309
#define acParseTasksNewFile	310
#define acParseTasksOldFile	311
#define acParseSubstsNewFile	312
#define acParseSubstsOldFile	313
#define acSetInFile		314
#define acParsIgn		315
#define acParsInval		316
#define acExecIgn		317
#define acExecInval		318
#define acAddMethod		319

#define acFindMethod		320
#define acPrintMethods		321
#define acParsMethod		322
#define acFindContext		323
#define acCallContextExec	324
#define acSetContextMethod	325
#define acParseCmdlineArg	326
#define acParseTerm		327
#define acSkipSection		328
#define acFinishParser		329
#define acRlTop			330
#define acOpenGroup		331
#define acCloseGroup		332
#define acOpenAlt		333
#define acCloseAlt		334
#define acAppendArgI		335
#define acAppendArgN		336
#define acRlCopy		337
#define acRlCopyW		338
#define acCopyRule		339
#define acRlGrpN		340
#define acRlGrpFind		341
#define acRlGrpAlt1		342
#define acRlGrpAltN		343
#define acRlGrpAltL		344
#define acRlAltArg		345
#define acRlUseN		346
#define acRlAltInf		347
#define acRlAltWeight		348
#define acRlAltWeightInf	349
#define acRlSwapUnrank		350
#define acSortRlWeight		351

#define acSortRuleRhs		352
#define acFindUseAlt		353
#define acTryResolveAllArgs	354
#define acComposeTerm		355
#define acDecomposeTerm		356
#define acPrintTerm		357
#define acWgLess		358
#define acSetupGrmFlowChains	359
#define acDestroyGrmFlowChains	360
#define acResolveUseWeight	361
#define acWgfHeight		362
#define acWgfSize		363
#define acRlGrpAltLW		364
#define acRlGrpAltNW		365
#define acRlGrpNW		366

/* **************************** */

#define accessMax		384





==> anc/TopDownC/phase.intf <==

extern void phaseBegin(phIT);
extern void phaseEnd(phIT);
extern void phaseSuspend(void);
extern void phaseResume(void);
extern void phaseOk(uint);



==> anc/TopDownC/rlTab.c <==


#include "au.h"
#include "phase.h"

#include "rlTab.intf"

#include "idTab.intf"
#include "ntTab.intf"
#include "wgfTab.intf"
#include "param.intf"
#include "phase.intf"
#include "weight.intf"
#include "main.intf"



/* ****************************************************************** */
/* ***** rule table **********************************************@@* */
/* ****************************************************************** */



/* format of a grammar rule:					      */

/* size:  2  2  4        4    4        4    2  2  4        4          */
/*       +--+--+-------------+-------------+--+--+-------------+----- */
/*        fc ct arg1 ... argN arg1 ... argN fc ct arg1 ... argN       */

/* fc:   N-ary function symbol (N can be obtained from ... tab)	      */
/* ct:   number of alternatives starting with fc		      */
/* argI: nonterminal						      */

/* size denotes the number of bytes occupied by each field	      */



static uint rlTab[rlMax];
static rlIT rlTop;





#define cntWd		22
#define fctWd		(wordLg-cntWd-2)

struct _arg {
	uint arg        :32;
};



#ifdef __LITTLE_ENDIAN

struct _argW {
	ntIT arg        :30;
	uint notLast    : 1;
	uint unresolved : 1;
};

struct _fcCt {
	uint cnt        :cntWd;
	idIT fct        :fctWd+2;
};

struct _fcCtW {
	uint cnt        :cntWd;
	idIT fct        :fctWd;
	uint notLast    : 1;
	uint unresolved : 1;
};

#else
#ifdef __BIG_ENDIAN

struct _argW {
	uint notLast    : 1;
	uint unresolved : 1;
	ntIT arg        :30;
};

struct _fcCt {
	idIT fct        :fctWd+2;
	uint cnt        :cntWd;
};

struct _fcCtW {
	uint notLast    : 1;
	uint unresolved : 1;
	idIT fct        :fctWd;
	uint cnt        :cntWd;
};

#else
#error error - define __LITTLE_ENDIAN or __BIG_ENDIAN !
#endif
#endif



declAccFcts(      ,      ,rlTab, RlUnresolved, _argW,  bool, unresolved)
declAccFcts(      ,      ,rlTab, RlNotLast,    _argW,  bool, notLast)
declAccFcts(      ,static,rlTab, RlFctW,       _fcCtW, idIT, fct)
declAccFcts(      ,static,rlTab, RlArgI,       _arg,   idIT, arg)
declAccFcts(      ,      ,rlTab, RlArgN,       _arg,   ntIT, arg)
declAccFcts(      ,      ,rlTab, RlArgW,       _argW,  ntIT, arg)
declAccFcts(      ,static,rlTab, RlFct,        _fcCt,  idIT, fct)
declAccFcts(static,static,rlTab, RlCnt,        _fcCtW, uint, cnt)
declAccFcts(static,static,rlTab, RlMin,        _arg,   wgT,  arg)
declAccFcts(static,static,rlTab, RlUnrank,     _arg,   rlIT, arg)



/* check memory layout initially, */
/* layout depends on target machine memory layout, */
/* reversed order for faultier */
static void rlCheckMemoryLayout(void)
{
    rlIT rl;
    ntIT argI;
    ntIT argO;
    ntIT argWI;
    ntIT argWO;
    bool urI;
    bool urO;
    bool nlI;
    bool nlO;
    idIT fctI;
    idIT fctO;
    idIT fctWI;
    idIT fctWO;
    uint cntI;
    uint cntO;

    db(bg(5,"rlCheckMemoryLayout");)
    rl  = (rlIT)0;

    /* check arg --> argW */
    for (argI=(ntIT)0; argI<8; ++argI) {
	SetRlArgN(rl,argI);
	argWO = RlArgW(rl);
	urO   = RlUnresolved(rl);
	nlO   = RlNotLast(rl);
	check(argWO==argI&&urO==false&&nlO==false,
						"rlCheckMemLayout:"
						"\narg %d --> %08x -->"
						" argW %d ur %d nl %d",
						argI,
						rlTab[rl],
						argWO,urO,nlO);
    }

    /* check argW --> argW */
    for (argWI=0; argWI<8; ++argWI)
	for (urI=false; urI<=true; ++urI)
	    for (nlI=false; nlI<=true; ++nlI) {
		SetRlUnresolved(rl,urI);
		SetRlArgW(rl,argWI);
		SetRlNotLast(rl,nlI);
		argWO = RlArgW(rl);
		urO   = RlUnresolved(rl);
		nlO   = RlNotLast(rl);
		check(argWI==argWO&&urI==urO&&nlI==nlO,
				    "rlCheckMemLayout:"
				    "\nargW %d ur %d nl %d --> %08x -->"
				    " argW %d ur %d nl %d",
				    argWI,urI,nlI,
				    rlTab[rl],
				    argWO,urO,nlO);
	    }

    /* check argW --> arg */
    urI = false;
    nlI = false;
    for (argWI=(ntIT)0; argWI<8; ++argWI) {
	SetRlUnresolved(rl,urI);
	SetRlArgW(rl,argWI);
	SetRlNotLast(rl,nlI);
	argO = RlArgN(rl);
	urO  = RlUnresolved(rl);
	nlO  = RlNotLast(rl);
	check(argWI==argO&&urO==urI&&nlO==nlI,
				"rlCheckMemLayout:"
				"\nargW %d ur %d nl %d --> %08x -->"
				" arg %d ur %d nl %d",
				argWI,urI,nlI,
				rlTab[rl],
				argO,urO,nlO);
    }

    /* check fcCt --> fcCtW */
    for (fctI=0; fctI<8; ++fctI)
	for (cntI=0; cntI<8; ++cntI) {
	    SetRlFct(rl,fctI);
	    SetRlCnt(rl,cntI);
	    fctWO = RlFctW(rl);
	    cntO  = RlCnt(rl);
	    urO   = RlUnresolved(rl);
	    nlO   = RlNotLast(rl);
	    check(fctWO==fctI&&cntO==cntI&&urO==false&&nlO==false,
			"rlCheckMemLayout:"
			"\nfct %d cnt %d --> %08x -->"
			" fctW %d cnt %d ur %d nl %d",
			fctI,cntI,
			rlTab[rl],
			fctWO,cntO,urO,nlO);
    }

    /* check fcCtW --> fcCtW */
    for (fctWI=0; fctWI<8; ++fctWI)
	for (cntI=0; cntI<8; ++cntI)
	    for (urI=false; urI<=true; ++urI)
		for (nlI=false; nlI<=true; ++nlI) {
		    SetRlFctW(rl,fctWI);
		    SetRlUnresolved(rl,urI);
		    SetRlCnt(rl,cntI);
		    SetRlNotLast(rl,nlI);
		    fctWO = RlFctW(rl);
		    cntO  = RlCnt(rl);
		    urO   = RlUnresolved(rl);
		    nlO   = RlNotLast(rl);
		    check(fctWO==fctWI&&cntO==cntI&&urO==urI&&nlO==nlI,
			    "rlCheckMemLayout:"
			    "\nfctW %d cnt %d ur %d nl %d --> %08x -->"
			    " fctW %d cnt %d ur %d nl %d",
			    fctWI,cntI,urI,nlI,
			    rlTab[rl],
			    fctWO,cntO,urO,nlO);
		}

    /* check fcCtW --> fcCt */
    urI = false;
    nlI = false;
    for (fctWI=0; fctWI<8; ++fctWI)
	for (cntI=0; cntI<8; ++cntI) {
	    SetRlFctW(rl,fctWI);
	    SetRlUnresolved(rl,urI);
	    SetRlCnt(rl,cntI);
	    SetRlNotLast(rl,nlI);
	    fctO  = RlFct(rl);
	    cntO  = RlCnt(rl);
	    urO   = RlUnresolved(rl);
	    nlO   = RlNotLast(rl);
	    check(fctO==fctWI&&cntO==cntI&&urO==urI&&nlO==nlI,
			    "rlCheckMemLayout:"
			    "\nfctW %d cnt %d ur %d nl %d --> %08x -->"
			    " fct %d cnt %d ur %d nl %d",
			    fctWI,cntI,urI,nlI,
			    rlTab[rl],
			    fctO,cntO,urO,nlO);
	}

    db(en(5,"rlCheckMemoryLayout");)
}



#define cntMax		(1 << cntWd)



__attr__((const),
inline rlIT RlTop(void))
{
    phaseOk(acRlTop);
    return rlTop;
}



void initRlTab(void)
{
    db(bg(5,"initRlTab");)
    phaseBegin(phInitRlTab);
    rlTop  = 1;
    rlCheckMemoryLayout();
    phaseEnd(phInitRlTab);
    db(en(5,"initRlTab");)
}



inline uint statRl(
    FILE *fd)
{
    fprintf(fd,"%3d %10d %10d rl\n",
			    rlTop/(rlMax/100),rlTop,rlTop*sizeof(uint));
    return rlTop*sizeof(uint);
}



/* ****************************************************************** */
/* ***** create rule *********************************************@@* */
/* ****************************************************************** */



static rlIT curGrp;
static idIT curFct;



inline void openGroup(
    idIT fct)
{
    db(bg(5,"openGroup(fct=%d='%s')",fct,prId(fct));)
    phaseOk(acOpenGroup);
    if (rlTop >= rlMax)
	checkFail("openGroup(%d='%s'): rlTab ovfl",fct,prId(fct));
    curFct = fct;
    curGrp = rlTop;
    SetRlFct(curGrp,fct);
    db(check(fct==RlFct(curGrp),
			    "openGroup(fct=%d='%s') read fct=%d"
			    " at curGrp=%d fctWd=%d",
			    fct,prId(fct),RlFct(curGrp),curGrp,fctWd);)
    db(wr(5,"set fct, rlTab[%d]=0x%08x",curGrp,rlTab[curGrp]);)
    ++rlTop;		/* fc,ct field */
    db(en(5,"openGroup rlTop=%d",rlTop);)
}



inline void closeGroup(void)
{
    uint arity;

    db(bg(5,"closeGroup rlTop=%d",rlTop);)
    phaseOk(acCloseGroup);
    arity = IdArity(curFct);	/* may be still unknown at openGroup */
    db(wr(5,"fc=%d ar=%d",curFct,arity);)
    if (arity == 0 || arity == arVar) {
	if (rlTop == curGrp+1)
	    SetRlCnt(curGrp,1);
	else
	    checkFail("closeGroup(): fc=%d='%s' ar=%d %d-%d-1=%d",
					curFct,prId(curFct),arity,
					rlTop,curGrp,rlTop-curGrp-1);
	db(wr(5,"set cnt, rlTab[%d]=0x%08x",curGrp,rlTab[curGrp]);)
    } else if (arity < arMax) {
        if ((rlTop-curGrp-1) % arity != 0)
	    checkFail("closeGroup(): fc=%d='%s' ar=%d %d-%d-1=%d",
					curFct,prId(curFct),arity,
					rlTop,curGrp,rlTop-curGrp-1);
	else if ((rlTop-curGrp-1) / arity >= cntMax)
	    checkFail("closeGroup(): cntMax=%d ovfl ar=%d %d-%d-1=%d",
					cntMax,arity,
					rlTop,curGrp,rlTop-curGrp-1);
	else if (rlTop-curGrp-1 == 0)
	    --rlTop;	/* delete empty group */
	else
	    SetRlCnt(curGrp,(rlTop-curGrp-1) / arity);
	db(wr(5,"set cnt, rlTab[%d]=0x%08x",curGrp,rlTab[curGrp]);)
    } else {
	checkFail("closeGroup(): fc=%d='%s' ar=%d %d-%d-1=%d",
					curFct,prId(curFct),arity,
					rlTop,curGrp,rlTop-curGrp-1);
    }
    db(en(5,"closeGroup");)
}



__attr__((const),
inline void openAlt(void))
{
    phaseOk(acOpenAlt);
    /* nothing to do */
}



__attr__((const),
inline void closeAlt(void))
{
    phaseOk(acCloseAlt);
    /* nothing to do */
}



inline void appendArgI(
    idIT arg)
{
    db(bg(5,"appendArgI(arg=%d) rlTop=%d",arg,rlTop);)
    phaseOk(acAppendArgI);
    if (rlTop >= rlMax)
	checkFail("appendArgI(arg=%d): rlTab ovfl",arg);
    SetRlArgI(rlTop++,arg);
    db(wr(5,"set arg, rlTab[%d]=0x%08x",rlTop-1,rlTab[rlTop-1]);)
    db(en(5,"appendArgI rlTop=%d",rlTop);)
}



inline void appendArgN(
    ntIT arg)
{
    db(bg(5,"appendArgN(arg=%d) rlTop=%d",arg,rlTop);)
    phaseOk(acAppendArgN);
    if (rlTop >= rlMax)
	checkFail("appendArgN(arg=%d): rlTab ovfl",arg);
    SetRlArgN(rlTop++,arg);
    db(wr(5,"set arg, rlTab[%d]=0x%08x",rlTop-1,rlTab[rlTop-1]);)
    db(en(5,"appendArgN rlTop=%d",rlTop);)
}



static inline void RlCopy(
    rlIT rlD,
    rlIT rlS,
    uint lg)
{
    uint i;  

    db(bg(5,"RlCopy(%d,%d,%d)",rlD,rlS,lg);)
    phaseOk(acRlCopy);
    for (i=0; i<lg; ++i)
        SetRlArgN(rlD+i,RlArgN(rlS+i));
    db(en(5,"RlCopy");)
}



/* like RlCopy, but clear last,resolved flags */
static inline void RlCopyW(
    rlIT rlD,
    rlIT rlS,
    uint lg)
{
    uint i;  

    db(bg(5,"RlCopyW(%d,%d,%d)",rlD,rlS,lg);)
    phaseOk(acRlCopyW);
    for (i=0; i<lg; ++i)
        SetRlArgN(rlD+i,RlArgW(rlS+i));
    db(en(5,"RlCopyW");)
}



void copyRule(
    ntIT ntS)
{
    rlIT rlD;
    rlIT rlS;
    uint lg;

    db(bg(5,"copyRule(%d)",ntS);)
    phaseOk(acCopyRule);
    rlD = rlTop;
    rlS = NtGrp1(ntS);
    lg  = NtGrpL(ntS) - NtGrp1(ntS);
    db(wr(5,"rlS=%d rlD=%d",rlS,rlD);)
    if (rlTop + lg >= rlMax)
	checkFail("copyRule(ntS=%d) rlTab ovfl",ntS);
    RlCopy(rlD,rlS,lg);
    rlTop += lg;
    db(en(5,"copyRule rlTop=%d",rlTop);)
}



static rlIT allocRuleSpace(
    uint lgth)
{
    rlIT adr;

    phaseOk(acAllocRuleSpace);
    if (rlTop+lgth >= rlMax)
	checkFail("allocRuleSpace(%d): rlTab ovfl",lgth);
    adr    = rlTop;
    rlTop += lgth;
    return adr;
}



static void returnRuleSpace(
    uint lgth)
{
    phaseOk(acAllocRuleSpace);
    rlTop -= lgth;
}



/* ****************************************************************** */
/* ***** navigate in rule ****************************************@@* */
/* ****************************************************************** */



/* get adr of next group */
__attr__((const),
inline rlIT RlGrpN(
    rlIT grp))
{
    idIT fc;
    uint ct;
    uint ar;

    db(bg(5,"RlGrpN(%d)",grp);)
    phaseOk(acRlGrpN);
    fc = RlFct(grp);
    ct = RlCnt(grp);
    ar = IdArity(fc);
    if (ar == arVar)
	ar = 0;
    db(en(5,"RlGrpN=%d",grp+1+ct*ar);)
    return grp + 1 + ct * ar;
}



/* get adr of next group */
__attr__((const),
inline rlIT RlGrpNW(
    rlIT grp))
{
    idIT fc;
    uint ct;
    uint ar;

    db(bg(5,"RlGrpNW(%d)",grp);)
    phaseOk(acRlGrpNW);
    fc = RlFctW(grp);		/* for use in phase enum */
    ct = RlCnt(grp);
    ar = IdArity(fc);
    if (ar == arVar)
	ar = 0;
    db(en(5,"RlGrpNW=%d",grp+1+ct*ar);)
    return grp + 1 + ct * ar;
}



/* return index of group in nt belonging to fct, or rlNil */
__attr__((const),
rlIT RlGrpFind(
    ntIT nt,
    idIT fct))
{
    rlIT grp;

    db(bg(5,"RlGrpFind(nt=%d,fct=%d)",nt,fct);)
    phaseOk(acRlGrpFind);
    for (grp=NtGrp1(nt); grp<NtGrpL(nt); grp=RlGrpN(grp))
	if (RlFct(grp) == fct) {
	    db(en(5,"RlGrpFind=%d",grp);)
	    return grp;
	}
    db(en(5,"RlGrpFind=rlNil");)
    return rlNil;
}


/* get adr of first alternative of group */
__attr__((const),
inline rlIT RlGrpAlt1(
    rlIT grp))
{
    /*db(wr(5,"RlGrpAlt1(%d)=%d",grp,grp+1);)*/
    phaseOk(acRlGrpAlt1);
    return grp+1;
}



/* get adr of next alternative of group */
__attr__((const),
inline rlIT RlGrpAltN(
    rlIT grp,
    rlIT alt))
{
    idIT fc;
    uint ar;

    db(bg(5,"RlGrpAltN(%d,%d)",grp,alt);)
    phaseOk(acRlGrpAltN);
    fc = RlFct(grp);
    ar = IdArity(fc);
    if (ar == arVar)
	ar = 0;
    db(en(5,"RlGrpAltN(%d,%d)=%d fc=%d ar=%d",grp,alt,alt+ar,fc,ar);)
    return alt + ar;
}



/* get adr of next alternative of group */
__attr__((const),
inline rlIT RlGrpAltNW(
    rlIT grp,
    rlIT alt))
{
    idIT fc;
    uint ar;

    db(bg(5,"RlGrpAltNW(%d,%d)",grp,alt);)
    phaseOk(acRlGrpAltNW);
    fc = RlFctW(grp);		/* W: for use in phase enum */
    ar = IdArity(fc);
    if (ar == arVar)
	ar = 0;
    db(en(5,"RlGrpAltNW(%d,%d)=%d fc=%d ar=%d",grp,alt,alt+ar,fc,ar);)
    return alt + ar;
}



/* get the first rlTab index not belonging to the given group */
__attr__((const),
inline rlIT RlGrpAltL(
    rlIT grp))
{
    idIT fc;
    uint ar;
    uint ct;

    db(bg(5,"RlGrpAltL(%d)",grp);)
    phaseOk(acRlGrpAltL);
    fc = RlFct(grp);
    ct = RlCnt(grp);
    ar = IdArity(fc);
    if (ar == arVar)
	ar = 0;
    db(en(5,"RlGrpAltL(%d)=%d fc=%d ct=%d ar=%d",
				    grp,RlGrpAlt1(grp)+ar*ct,fc,ct,ar);)
    return RlGrpAlt1(grp) + ar * ct;
}



/* get the first rlTab index not belonging to the given group */
__attr__((const),
inline rlIT RlGrpAltLW(
    rlIT grp))
{
    idIT fc;
    uint ar;
    uint ct;

    db(bg(5,"RlGrpAltLW(%d)",grp);)
    phaseOk(acRlGrpAltLW);
    fc = RlFctW(grp);		/* W: for use in phase enum */
    ct = RlCnt(grp);
    ar = IdArity(fc);
    if (ar == arVar)
	ar = 0;
    db(en(5,"RlGrpAltLW(%d)=%d fc=%d ct=%d ar=%d",
				    grp,RlGrpAlt1(grp)+ar*ct,fc,ct,ar);)
    return RlGrpAlt1(grp) + ar * ct;
}



/* get the adr of the a.th argument of alternative alt */
__attr__((const),
inline rlIT RlAltArg(
    rlIT alt,
    uint a))
{
    phaseOk(acRlAltArg);
    return alt + a;
}



__attr__((const),
inline rlIT RlUseN(
    rlIT rl))
{
    phaseOk(acRlUseN);
    return (rlIT)RlArgW(rl);
}



/* ****************************************************************** */
/* ***** debugging ***********************************************@@* */
/* ****************************************************************** */




void dumpRawRlRange(
    FILE *fd,
    rlIT rlFrom,
    rlIT rlTo,
    const char *msg)
{
    rlIT rl;

    db_suspend();
    phaseSuspend();
    fprintf(fd,"%s\n",msg);
    fprintf(fd,"%d:\t%*s",rlFrom,9*(rlFrom%5),"");
    for (rl=rlFrom; rl<rlTo; ++rl) {
	if (rl % 5 == 0)
	    fprintf(fd,"\n%d:\t",rl);
	fprintf(fd,"%1d.%-6d ",
			RlUnresolved(rl)*2+RlNotLast(rl),RlArgW(rl));
    }
    fprintf(fd,"\n\n");
    phaseResume();
    db_resume();
}

/*
static void dumpRawRlTab(fd)
    FILE *fd;
{
    phaseSuspend();
    fprintf(fd,"rlTop=%d\tfct,altCnt",rlTop);
    dumpRawRlRange(fd,0,rlTop);
    phaseResume();
}
*/

static void dumpRlRule(
    FILE *fd,
    ntIT nt,		/* cur index into ntTab */
    rlIT rlFrom,
    rlIT rlTo)
{
    rlIT rl;		/* cur index into rlTab */
    idIT fct;		/* function of cur group */
    uint arity;		/* arity of fct */
    int altCnt;		/* number of alternatives in cur group */
    uint arg;		/* cur arg of cur alternative */

    db_suspend();
    phaseSuspend();
    fprintf(fd,"%d:",nt);
    altCnt = 0;
    arity  = 0;		/* for gcc optimizer only */
    for (rl=rlFrom; rl<rlTo; rl+=arity) {
	fprintf(fd,"\t%d:",rl);
	/* db(wr(5,"rl=%d altCnt=%d",rl,altCnt);) */
	if (--altCnt <= 0) {
	    fct    = RlFctW(rl);
	    altCnt = RlCnt(rl);
	    arity  = IdArity(fct);
	    fprintf(fd,"\t%d.%d %3s \t%d\t",
				    RlUnresolved(rl)*2+RlNotLast(rl),
				    fct,prId(fct),altCnt);
	    ++rl;
	} else {
	    fprintf(fd,"\t\t\t\t");
	}
	if (arity == arVar)
	    arity = 0;
	for (arg=0; arg<arity; ++arg)
	    fprintf(fd,"%d.%d ",RlUnresolved(RlAltArg(rl,arg))*2
				+RlNotLast(RlAltArg(rl,arg)),
				RlArgW(RlAltArg(rl,arg)));
	fprintf(fd,"\n");
    }
    phaseResume();
    db_resume();
}



void dumpRlTab(
    FILE *fd)
{
    ntIT nt;		/* cur index into ntTab */

    db_suspend();
    phaseSuspend();
    fprintf(fd,"rlTop=%d rlMax=%d\n",rlTop,rlMax);
    fprintf(fd,"nt\tindex\tfct\t\tcnt\targs\n");
    for (nt=1; nt<NtTop(); ++nt)
	dumpRlRule(fd,nt,NtGrp1(nt),NtGrpL(nt));
    fprintf(fd,"\n%d:\n",NtTop());
    phaseResume();
    db_resume();
}



void cleanupRlTab(void)
{
    if (dumpOnCleanup) {
	/*dumpRawRlTab(stderr);*/
	dumpRlTab(stderr);
    }
}





/* ****************************************************************** */
/* ***** sorting rule by weight **********************************@@* */
/* ****************************************************************** */



/* succeed if alt has weight INF, */
/* provided all its args are resolved */
inline bool rlAltInf(
    idIT fct,
    rlIT alt,
    uint ar)
{
    uint arg;

    phaseOk(acRlAltInf);
    for (arg=0; arg<ar; ++arg)
	if (NtWeight(RlArgW(RlAltArg(alt,arg))) >= wgInf)
	    return true;
    return false;
}



/* compute weight of alternative alt points to, */
/* provided all its args are resolved */
inline wgT rlAltWeight(
    idIT fct,		/* cur grp fct */
    rlIT alt,		/* alt of which to compute weight */
    uint ar)		/* arity of cur crp fct */
{
    uint arg;
    wgT wgArg[arMax];

    phaseOk(acRlAltWeight);
    for (arg=0; arg<ar; ++arg)
	wgArg[arg] = NtWeight(RlArgW(RlAltArg(alt,arg)));
    return callWgfEntry(IdWgf(fct),ar,wgArg);
}



/* like rlAltWeight, but check for wgInf */
static inline wgT rlAltWeightInf(
    idIT fct,
    rlIT alt,
    uint ar)
{
    phaseOk(acRlAltWeightInf);
    if (rlAltInf(fct,alt,ar))
	return wgInf;
    else
	return rlAltWeight(fct,alt,ar);
}



static uint sortURwidth;	/* field width of cell to be sorted */



static inline void RlSwapUnrank(
    rlIT rl1,
    rlIT rl2)
{
    rlIT save;
    uint i;

    db(wr(5,"RlSwapUnrank(%d,%d) sortURwidth=%d",rl1,rl2,sortURwidth);)
    phaseOk(acRlSwapUnrank);
    for (i=0; i<sortURwidth; ++i) {
	save =            RlUnrank(rl1+i);
	SetRlUnrank(rl1+i,RlUnrank(rl2+i));
	SetRlUnrank(rl2+i,save);
    }
}



static void sortRlWeight(
    rlIT from,
    rlIT to)
{
    rlIT f;  
    rlIT t;  
    wgT pivot;

    db(bg(5,"sortRlWeight(%d,%d)",from,to);)
    phaseOk(acSortRlWeight);
    while (from < to) { 
        pivot = RlMin(RlUnrank(to));
        f = from - sortURwidth;
        t = to;
        while (true) {
            while (   (f+=sortURwidth) < t
		   && wgLess(RlMin(RlUnrank(f)),pivot))
                ;
            while (   f < (t-=sortURwidth)
		   && wgLess(pivot,RlMin(RlUnrank(t))))
                ;
            if (f >= t)
                break;
	    RlSwapUnrank(f,t);
        }
	db(wr(5,"pv=%d f=%d t=%d",pivot,f,t);)
	RlSwapUnrank(f,to);
        if (f < (from+to)/2) {
            sortRlWeight(from,f-sortURwidth);
            from = f + sortURwidth;
        } else {
            sortRlWeight(f+sortURwidth,to);
            to = f - sortURwidth;
        }
    }
    db(en(5,"sortRlWeight(%d,%d)",from,to);)
}


/*   2  3                          0  1  1  3              0  1       */
/*  fc,ct n11 n12 n21 n22 n31 n32 fc,ct fc,ct m11 m21 m31 fc,ct       */
/* +=====+=======+=======+=======+=====+=====+===+===+===+=====+----  */
/*  rlFrom                                                      rlTo  */

/*        wg1     wg2     wg3                 wg1 wg2 wg3             */
/* +-----+=======+=======+=======+-----+-----+===+===+===+-----+----  */
/*  rlCp  adr1    adr2    adr3                                        */

/*  adr1 adr2 adr3                                                    */
/* +====+====+====+-------------------------------------------------- */
/*  altCp          altCp+altCt                                        */

					   /* sortRlWeight(altCp,...) */

/*  adr3 adr1 adr2                                                    */
/* +====+====+====+-------------------------------------------------- */
/*  altCp          altCp+altCt                                        */

						       /* RlCopy(...) */

/*  wg3   n31 n32 n11 n12 n21 n22             wg1 wg2 wg3             */
/* +=====+=======+=======+=======+-----+-----+===+===+===+-----+----  */
/*  rlCp  adr1    adr2    adr3                                        */



#define _cp(rl)			((rl)-rlFrom+rlCp)
#define _or(rl)			((rl)+rlFrom-rlCp)

void sortRuleRhs(
    ntIT nt)
{
    rlIT rlCp;		/* adr of rule copy space */
    rlIT grp;
    idIT fct;
    rlIT alt;
    uint ar;
    uint altCt;		/* number of alternatives of cur grp */
    uint grpCt;		/* number of groups */
    uint i;
    rlIT altUR;		/* start of alt unrank  table for sort */
    rlIT grpUR;		/* start of grp unrank  table for sort */
    uint grpLg;		/* total no of args in cur grp */
    rlIT rlFrom;
    rlIT rlTo;

    db(bg(21,"sortRuleRhs(nt=%d)",nt);)
    phaseOk(acSortRuleRhs);
    rlFrom = NtGrp1(nt);
    rlTo   = NtGrpL(nt);
    if (db_is_on(21))
	dumpRlRule(stderr,(ntIT)111,rlFrom,rlTo+1);
    rlCp = allocRuleSpace(rlTo-rlFrom);
    db(wr(21,"rlFrom=%d rlTo=%d rlCP=%d (offs=%d)",
					    rlFrom,rlTo,rlCp,_cp(0));)
    /* sort each alt into rlCp, set grp weights */
    for (grp=rlFrom,grpCt=0; grp<rlTo; grp=RlGrpNW(grp),++grpCt) {
	fct = RlFctW(grp);
	ar  = IdArity(fct);
	if (ar != 0 && ar != arVar) {
	    db(wr(21,"grp=%d ct=%d fct=%d='%s' ar=%d",
					grp,grpCt,fct,prId(fct),ar);)
	    /* calc alts weights */
	    for (alt=RlGrpAlt1(grp),altCt=0; alt<RlGrpAltLW(grp);
				    alt=RlGrpAltNW(grp,alt),++altCt) {
		SetRlMin(_cp(alt),rlAltWeightInf(fct,alt,ar));
		db(wr(21,"SetRlMin(%d=_cp(%d),%d)",
					_cp(alt),alt,RlMin(_cp(alt)));)
	    }
	    if (db_is_on(21))
		dumpRawRlRange(stderr,_cp(rlFrom),_cp(rlTo+1),
							    "alts wgs");
	    /* set up alts unrank table */
	    altUR = allocRuleSpace(altCt);
	    for (i=0,alt=RlGrpAlt1(grp); i<altCt;
					    ++i,alt=RlGrpAltNW(grp,alt))
		SetRlUnrank(altUR+i,_cp(alt));
	    if (db_is_on(21))
		dumpRawRlRange(stderr,altUR,altUR+altCt,"alts UR");
	    /* sort alts by weight */
	    sortURwidth = 1;
	    sortRlWeight(altUR,altUR+altCt-1);
	    if (db_is_on(21))
		dumpRawRlRange(stderr,altUR,altUR+altCt,
						    "alts UR sorted");
	    /* set grp weight */
	    SetRlMin(_cp(grp),RlMin(RlUnrank(altUR)));
	    db(wr(21,"SetRlMin(%d=_cp(grp=%d),"
			    "%d=RlMin(%d=RlUnrank(altUR=%d))) altCt=%d",
			    _cp(grp),grp,RlMin(RlUnrank(altUR)),
			    RlUnrank(altUR),altUR,altCt);)
	    /* copy alts into rlCp, ordered by weight */
	    for (i=0,alt=RlGrpAlt1(grp); i<altCt;
					++i,alt=RlGrpAltNW(grp,alt)) {
		RlCopyW(_cp(alt),_or(RlUnrank(altUR+i)),ar);
		db(wr(21,"RlCopyW(%d,%d=_or(RlUnrank(%d+%d)),%d)",
			_cp(alt),_or(RlUnrank(altUR+i)),altUR,i,ar);)
	    }
	    returnRuleSpace(altCt);
	} else {
	    SetRlMin(_cp(grp),rlAltWeight(fct,(rlIT)0,0));
	    db(wr(21,"SetRlMin(%d=_cp(grp=%d),%d) grpCt=%d ar=0",
				_cp(grp),grp,RlMin(_cp(grp)),grpCt);)
	}
    }
    if (db_is_on(21))
	dumpRawRlRange(stderr,_cp(rlFrom),_cp(rlTo+1),"alts sorted");
    /* sort groups back to rlFrom */
    /* set up grps unrank and fct,cnt table */
    grpUR = allocRuleSpace(grpCt*2);
    for (i=0,grp=rlFrom; i<grpCt; ++i,grp=RlGrpNW(grp)) {
	SetRlUnrank(grpUR+i*2,    _cp(grp));
	SetRlFct   (grpUR+i*2+1,RlFctW(grp));
	SetRlCnt   (grpUR+i*2+1,RlCnt(grp));
    }
    if (db_is_on(21))
	dumpRawRlRange(stderr,grpUR,grpUR+2*grpCt,"grps UR,fc,ct");
    /* sort grps by weight */
    sortURwidth = 2;
    sortRlWeight(grpUR,grpUR+grpCt*2-2);
    if (db_is_on(21))
	dumpRawRlRange(stderr,grpUR,grpUR+2*grpCt,"grps UR,... sorted");
    /* copy grps back to rlFrom, ordered by grp weight */
    for (i=0,grp=rlFrom; i<grpCt; ++i,grp=RlGrpNW(grp)) {
	fct = RlFctW(grpUR+i*2+1);
	ar  = IdArity(fct);
	if (ar == arVar)
	    ar = 0;
	grpLg = RlCnt(grpUR+i*2+1) * ar;
	RlCopyW(RlGrpAlt1(grp),RlGrpAlt1(RlUnrank(grpUR+i*2)),grpLg);
	SetRlFct(grp,RlFctW(grpUR+i*2+1));
	SetRlCnt(grp,RlCnt (grpUR+i*2+1));
	db(wr(21,"RlCopyW(%d,%d,%d)",RlGrpAlt1(grp),
				RlGrpAlt1(RlUnrank(grpUR+i*2)),grpLg);)
    }
    if (db_is_on(21))
	dumpRlRule(stderr,(ntIT)999,rlFrom,rlTo+1);
    if (RlMin(RlUnrank(grpUR)) != NtWeight(nt))
	checkFail("sortRuleRhs %d=RlMin(%d=RlUnrank(%d=grpUR))"
				" %d=NtWeight(%d=nt)",
				RlMin(RlUnrank(grpUR)),RlUnrank(grpUR),
				grpUR,NtWeight(nt),nt);
    returnRuleSpace(grpCt*2);
    returnRuleSpace(rlTo-rlFrom);
    db(en(21,"sortRuleRhs");)
}

#undef _cp
#undef _or


==> anc/TopDownC/rlTab.intf <==

extern void openGroup(idIT);
extern void closeGroup(void);
extern void openAlt(void);
extern void closeAlt(void);
extern void appendArgI(idIT);
extern void appendArgN(ntIT);

extern rlIT RlGrpN(rlIT);
extern rlIT RlGrpNW(rlIT);
extern idIT RlFct(rlIT);
extern rlIT RlGrpAlt1(rlIT);
extern rlIT RlGrpAltN(rlIT,rlIT);
extern rlIT RlGrpAltNW(rlIT,rlIT);
extern rlIT RlGrpAltL(rlIT);
extern rlIT RlGrpAltLW(rlIT);
extern idIT RlArgI(rlIT);
extern ntIT RlArgN(rlIT);
extern rlIT RlAltArg(rlIT,uint);
extern rlIT RlGrpFind(ntIT,idIT);

extern void SetRlArgN(rlIT,ntIT);
extern void SetRlArgW(rlIT,ntIT);
extern void SetRlNotLast(rlIT,bool);
extern void SetRlUnresolved(rlIT,bool);
extern bool RlNotLast(rlIT);
extern bool RlUnresolved(rlIT);
extern ntIT RlArgW(rlIT);
extern idIT RlFctW(rlIT);

extern void copyRule(ntIT);

extern void dumpRlTab(FILE*);
/*extern void dumpRawRlTab(FILE*);*/

extern rlIT RlTop(void);

extern rlIT RlUseN(rlIT);

extern bool rlAltInf(idIT,rlIT,uint);
extern wgT rlAltWeight(idIT,rlIT,uint);

extern void sortRuleRhs(ntIT);
extern void dumpRawRlRange(FILE*,rlIT,rlIT,const char*);



==> anc/TopDownC/rlWgResolve.c <==



#include "au.h"
#include "phase.h"

#include "rlWgResolve.intf"

#include "rlTab.intf"
#include "idTab.intf"
#include "ntTab.intf"
#include "phase.intf"



/* ****************************************************************** */
/* ***** weight computation in rlTab *****************************@@* */
/* ****************************************************************** */



/* find group and alternative where the use occurrence rlR belongs to */
__attr__((const),
void findUseAlt(
    ntIT ntL,		/* input:  lhs nt of rule to search in */
    rlIT rlR,		/*         adr of rhs nt to search for */
    idIT *fct,		/* output: function of group rlR belongs to */
    uint *ar,		/*         arity of fct */
    rlIT *alt))		/*         start of alt rlR belongs to */
{
    rlIT grp;		/* current group */
    rlIT grpN;		/* next group */
    uint arg;		/* number of arg rlR refers to in its alt */

    db(bg(21,"findUseAlt(ntL=%d,rlR=%d,...)",ntL,rlR);)
    phaseOk(acFindUseAlt);
    /* search group */
    for (grp=NtGrp1(ntL); grp<NtGrpL(ntL); grp=grpN) {
	grpN = RlGrpN(grp);
	if (rlR < grpN)
	    break;
    }
    if (grp >= NtGrpL(ntL))
	checkFail("findUseAlt(%d,%d,...): no grp",ntL,rlR);
    *fct = RlFct(grp);
    *ar  = IdArity(*fct);
    /* compute start alt */
    if (*ar == 0) {
	if (rlR != RlGrpAlt1(grp))
	    checkFail("findUseAlt(ntL=%d,rlR=%d,fct=%d='%s',ar=%d)",
					ntL,rlR,*fct,prId(*fct),*ar);
	*alt = rlR;
    } else if (*ar == arVar) {
	*ar = 0; 
	if (rlR != RlGrpAlt1(grp))
	    checkFail("findUseAlt(ntL=%d,rlR=%d,fct=%d='%s',ar=%d)",
					ntL,rlR,*fct,prId(*fct),*ar);
	*alt = rlR;
    } else {
	db(wr(21,"grp=%d fct=%d='%s' ar=%d",grp,*fct,prId(*fct),*ar);)
	/* calc alternative: */
	/*   fc,ct alt1          alt           altK           fc,ct   */
	/* -+-----+-------------+-------------+--------------+-----+- */
	/*   grp                       rlR                    grpN    */
	arg  = (rlR - RlGrpAlt1(grp)) % *ar;
	*alt = rlR - arg;
    }
    db(en(21,"findUseAlt(ntL=%d,rlR=%d,fct=%d='%s',ar=%d,alt=%d)",
				    ntL,rlR,*fct,prId(*fct),*ar,*alt);)
}



/*                          current  alternative                      */
/* ------------------------+==+==+==+==+==+==+==+-------------------- */
/* resolved:                RS RS rs RS                               */
/* last:                 LS .. .. .. ls       LS                      */
/*                       lf       rl    rg                            */

/* RS: resolved at proc entry		LS: last at proc entry        */
/* rs: resolved during proc		ls: last set during proc      */
/*					..: will not be checked again */

/* succeed if all args of alt rl points into are resolved, */
/* maintain .last and .resolved flags of that alt */
bool tryResolveAllArgs(
    rlIT rl)
{
    rlIT lf;
    rlIT rg;

    db(bg(21,"tryResolveAllArgs(%d)",rl);)
    phaseOk(acTryResolveAllArgs);
    SetRlUnresolved(rl,false);
    /* unresolved arg to the left ? */
    for (lf=rl-1; RlNotLast(lf); --lf) {
	db(wr(21,"lf=%d: %d.%d",
		    lf,RlUnresolved(lf)*2+RlNotLast(lf),RlArgW(lf));)
	if (RlUnresolved(lf)) {
	    db(en(21,"tryResolveAllArgs false lf=%d: %d.%d",lf,
		    RlUnresolved(lf)*2+RlNotLast(lf),RlArgW(lf));)
	    return false;
	}
    }
    /* unresolved arg to the right ? */
    /* (need to check rl itself for 'last' flag, too) */
    rg = rl;
    do {
	db(wr(21,"rg=%d: %d.%d",
		    rg,RlUnresolved(rg)*2+RlNotLast(rg),RlArgW(rg));)
	if (RlUnresolved(rg)) {
	    /* set 'last' flag at rg-1 to avoid future search */
	    SetRlNotLast(rg-1,false);
	    db(en(21,"tryResolveAllArgs false lf=%d, rg=%d: %d.%d",
		    lf,rg,RlUnresolved(rg)*2+RlNotLast(rg),RlArgW(rg));)
	    return false;
	}
    } while (RlNotLast(rg++));
    /* no, succeed */
    db(en(21,"tryResolveAllArgs true lf=%d, rg=%d",lf,rg);)
    return true;
}




==> anc/TopDownC/rlWgResolve.intf <==

extern void findUseAlt(ntIT,rlIT,idIT*,uint*,rlIT*);
extern bool tryResolveAllArgs(rlIT);



==> anc/TopDownC/stringTab.c <==

#include "au.h"
#include "phase.h"

#include "stringTab.intf"

#include "phase.intf"
#include "idTab.intf"



/* ****************************************************************** */
/* ***** string table ********************************************@@* */
/* ****************************************************************** */



/*  0 1                                 stringTop           stringMax */
/* +-+=========+=========+===+=========+-------------------+--------- */
/*    string \0 string \0 ... string \0                               */

static char stringTab[stringMax];
static strIT stringTop;
static strIT lastStringTop;



inline strIT enterString(
    const char *s)
{
    int lg;

    phaseOk(acEnterString);
    lg = strlen(s);
    check(stringTop+lg<stringMax,"enterString('%s'): ovfl",s);
    strcpy(&stringTab[stringTop],s);
    lastStringTop = stringTop;
    stringTop += lg + 1;
    return lastStringTop;
}



static inline strIT openString(void)
{
    phaseOk(acEnterString);
    lastStringTop = stringTop;
    return stringTop;
}



static inline void appendToString(
    char c)
{
    phaseOk(acEnterString);
    check(stringTop<stringMax,"appendToString('%c'): ovfl",c);
    stringTab[stringTop++] = c;
}



static inline bool closeString(void)
{
    phaseOk(acEnterString);
    if (lastStringTop < stringTop) {
	appendToString('\0');
	return true;
    } else {
	return false;
    }
}



__attr__((const),
inline char *getString(
    strIT s))
{
    phaseOk(acGetString);
    return &stringTab[s];
}



strIT scanIdString(void)
{
    strIT s;

    phaseOk(acScanIdString);
    if (curChar() == EOF) 
        return stringNil;
    db(bg(7,"scanIdString");)
    s = openString();
    while (strchr(GrammarChars,curChar()) == NULL) { 
        appendToString(curChar());
        nextChar();
    }
    if (! closeString())
        s = stringNil;
    db(en(7,"scanIdString=%d='%s'",s,getString(s));)
    return s;
}



inline void deleteLastString(void)
{
    phaseOk(acEnterString);
    stringTop = lastStringTop;
}



void initStringTab(void)
{
    phaseBegin(phInitStringTab);
    stringTab[0] = '{';
    stringTab[1] = '0';
    stringTab[2] = '}';
    stringTab[3] = '\0';
    stringTop    = 4;
    phaseEnd(phInitStringTab);
}



inline uint statString(
    FILE *fd)
{
    fprintf(fd,"%3d %10d %10d string\n",
	    stringTop*100/stringMax,stringTop,stringTop*sizeof(char));
    return stringTop*sizeof(char);
}




==> anc/TopDownC/stringTab.intf <==

extern void deleteLastString(void);
extern strIT enterString(const char*);
extern char* getString(strIT);
extern void initStringTab(void);
extern strIT scanIdString(void);



==> anc/TopDownC/termTab.c <==



#include "au.h"
#include "phase.h"

#include "member.intf"

#include "phase.intf"
#include "idTab.intf"



/* ****************************************************************** */
/* ***** term table **********************************************@@* */
/* ****************************************************************** */




/*  0 1                                   termTop             termMax */
/* +-+===================================+-------------------+------- */
/*    fct arg1 ... argN                                               */


struct _term {
    idIT fct;
    termIT arg;		/* in fact: array of dynamic length */
};

static uint termTab[termMax];
static termIT termTop;

declAccFcts(static,static,termTab, TermFct, _term, idIT,   fct)
declAccFcts(static,static,termTab, TermArg, _term, termIT, arg)



/* build a term from fct and its args, return its index */
termIT composeTerm(
    idIT fct,
    const termIT args[])
{
    uint ar;
    uint i;
    termIT res;

    db(bg(24,"composeTerm(fct=%d='%s',)",fct,prId(fct));)
    phaseOk(acComposeTerm);
    ar = IdArity(fct);
    if (ar == arVar)
	ar = 0;
    check(termTop+1+ar<termMax,"buildTerm(%d='%s',...) ovfl",
							fct,prId(fct));
    res = termTop;
    termTop += 1 + ar;
    SetTermFct(res,fct);
    for (i=0; i<ar; ++i)
	SetTermArg(res+i,args[i]);
    db(en(24,"composeTerm=%d",res);)
    return res;
}



/* decompose term at index (term) into functor (fct) and args (args) */
__attr__((const),
void decomposeTerm(
    termIT term,
    idIT *fct,
    uint *ar,		/* arity */
    termIT args[]))
{
    uint i;

    db(bg(24,"decomposeTerm(term=%d,,,)",term);)
    phaseOk(acDecomposeTerm);
    *fct = TermFct(term);
    *ar  = IdArity(*fct);
    if (*ar == arVar)
	*ar = 0;
    for (i=0; i<*ar; ++i)
	args[i] = TermArg(term+i);
    db(en(24,"decomposeTerm(,fct=%d='%s',ar=%d,)",*fct,prId(*fct),*ar);)
}



void printTerm(
    FILE *fd,
    termIT term)
{
    idIT fct;
    uint ar;
    uint i;
    bool first;
    termIT args[arMax];

    phaseOk(acPrintTerm);
    decomposeTerm(term,&fct,&ar,args);
    fprintf(fd,"%s",prId(fct));
    if (ar != arVar && ar != 0) {
	fprintf(fd,"(");
	first = true;
	for (i=0; i<ar; ++i) {
	    if (first)
		first = false;
	    else
		fprintf(fd,",");
	    printTerm(fd,args[i]);
	}
	fprintf(fd,")");
    }
}




void initTermTab(void)
{
    phaseBegin(phInitTermTab);
    termTop = 1;
    phaseEnd(phInitTermTab);
}

void testTermTab(void) 
{
    idIT idF, idG, id0, idV;
    termIT t0, tV, tG0, tFG0V;
    termIT args[4];

    db(bg(24,"testTermTab");)
    idF = enterId(true,"f",2);
    idG = enterId(true,"g",1);
    id0 = enterId(true,"0",0);
    idV = enterId(true,"v",arVar);
    db(wr(24,"idF=%d idG=%d id0=%d idV=%d",idF,idG,id0,idV);)
    t0 = composeTerm(id0,NULL);
    tV = composeTerm(idV,NULL);
    args[0] = t0;
    tG0 = composeTerm(idG,args);
    args[0] = tG0;
    args[1] = tV;
    tFG0V = composeTerm(idF,args);
    db(wr(24,"t0=%d tV=%d tG0=%d tFG0V=%d",t0,tV,tG0,tFG0V);)
    printTerm(stderr,tFG0V);
    db(en(24,"testTermTab");)

}




==> anc/TopDownC/termTab.intf <==

extern termIT composeTerm(idIT,termIT[]);
extern void decomposeTerm(termIT,idIT*,uint*,termIT[]);
extern void printTerm(FILE*,termIT);



==> anc/TopDownC/test.intf <==

/* test routines */
extern void testBbt(void);
extern void testHeap(void);
extern void testParser(void);
extern void testPhase(void);
extern void testWgfTab(void);
extern void testTermTab(void);
extern void testGrmEdit(void);
extern void testEnum(void);

/* cleanup routines */
extern void cleanupAssoc(void);
extern void cleanupPhase(void);
extern void cleanupBbt(void);
extern void cleanupGrmTab(void);
extern void cleanupIdTab(void);
extern void cleanupNtTab(void);
extern void cleanupRlTab(void);
extern void cleanupHeap(void);

/* statistics routines */
extern uint statGrm(FILE*);
extern uint statId(FILE*);
extern uint statNt(FILE*);
extern uint statRl(FILE*);
extern uint statString(FILE*);
extern uint statWgf(FILE*);
extern void statPhase(FILE*);



==> anc/TopDownC/weight.c <==

#include "au.h"
#include "phase.h"

#include "weight.intf"

#include "grmTab.intf"
#include "heap.intf"
#include "idTab.intf"
#include "ntTab.intf"
#include "param.intf"
#include "phase.intf"
#include "rlTab.intf"
#include "rlWgResolve.intf"
#include "wgfTab.intf"




/* order relation on weight domain */
__attr__((const),
inline bool wgLess(
    wgT wg1,
    wgT wg2))
{
    phaseOk(acWgLess);
    return wg1 < wg2;
}



/* ****************************************************************** */
/* ***** weight computation setup/destroy ************************@@* */
/* ****************************************************************** */



/* set up use links in rules' rhs', */
/* update nt weights from rhs constants */
static inline void setupGrmFlowChains(
    grmIT grm)
{
    ntIT ntL;
    ntIT ntR;
    ntIT ntFrom;
    ntIT ntTo;
    rlIT grp;
    rlIT alt;
    uint arg;
    uint ar;
    idIT fct;
    wgT wgGrp;
    wgfIT wgfFct;

    db(bg(14,"setupGrmFlowChains(%d)",grm);)
    phaseOk(acSetupGrmFlowChains);
    ntFrom = GrmNt1(grm);
    ntTo   = GrmNtL(grm);
    /* use chains, weights and done flags were initialized by newNt() */
    for (ntL=ntFrom; ntL<ntTo; ++ntL)
	for (grp=NtGrp1(ntL); grp<NtGrpL(ntL); grp=RlGrpN(grp)) {
	    fct = RlFctW(grp);
	    ar  = IdArity(fct);
	    /* grp fct yet has correct flags: last=resolved=true */
	    if (ar == 0 || ar == arVar) {
		/* constant, update weight of lhs nt */
		db(wr(14,"ar=%d fct=%d='%s' ntL=%d grp=%d",
					    ar,fct,prId(fct),ntL,grp);)
		wgfFct = IdWgf(fct);
		db(wr(14,"wgfFct=%d",wgfFct);)
#ifdef DEBUG
		if (db_is_on(14))
		    dumpRawRlRange(stderr,NtGrp1(ntL),NtGrpL(ntL),"rl");
#endif
		wgGrp  = callWgfEntry(wgfFct,0,NULL);
		updateNtWeight(ntL,wgGrp);
	    } else {
		/* >1 args, link each rhs nts into its use chain */
		db(wr(14,"ntL=%d grp=%d ar=%d",ntL,grp,ar);)
		for (alt=RlGrpAlt1(grp); alt<RlGrpAltL(grp);
					    alt=RlGrpAltN(grp,alt)) {
		    db(wr(14,"\talt=%d",alt);)
		    for (arg=0; arg<ar; ++arg) {
			ntR = RlArgW(RlAltArg(alt,arg));
			if (ntR < ntFrom || ntTo <= ntR)
			    checkFail("setupGrmFlowChains(%d):"
				    " nt %d outside grammar (%d...%d)",
				    grm,ntR,ntFrom,ntTo);
			ntLinkUse(ntR,RlAltArg(alt,arg));
			db(wr(14,"\t\targ=%d at %d ntR=%d",
					    arg,RlAltArg(alt,arg),ntR);)
		    }
		    SetRlNotLast(RlAltArg(alt,ar-1),false);
		}
	    }
	}
    db(en(14,"setupGrmFlowChains");)
}



#define ntsPerLine		10


/* remove use links in rules' rhs' for nts with empty language, */
/* report empty nts on fd */
static inline void destroyGrmFlowChains(
    grmIT grm,
    FILE *fd)
{
    ntIT nt;
    rlIT rl;
    rlIT rlN;
    uint ntNum;

    db(bg(14,"destroyGrmFlowChains(%d)",grm);)
    phaseOk(acDestroyGrmFlowChains);
    if (fd != NULL)
	fprintf(fd,"nonterminals with empty language:");
    ntNum = 0;
    for (nt=GrmNt1(grm); nt<GrmNtL(grm); ++nt)
	if (NtWeight(nt) >= wgInf) {
	    db(wr(14,"nt=%d",nt);)
	    if (fd != NULL) {
		if (ntNum++ % ntsPerLine == 0)
		    fprintf(fd,"\n");
		fprintf(fd," %s",prGrmNtL(grm,nt));
	    }
	    for (rl=NtUse1(nt); rl!=rlNil; rl=rlN) {
		rlN = RlUseN(rl);	/* rlTab changed by unlink() */
		db(wr(14,"rl=%d rlN=%d",rl,rlN);)
		ntUnlinkUse(nt,rl);
	    }
	}
    if (fd != NULL)
	fprintf(fd,"\n\n");
    db(en(14,"destroyGrmFlowChains");)
}



/* ****************************************************************** */
/* ***** weight computation **************************************@@* */
/* ****************************************************************** */



/* resolve given use occurrence of nonterminal, */
/* if all args of surrounding alternative are resolved, */
/* update weight of surrounding rule */
static void resolveUseWeight(
    grmIT grm,		/* considered grammar */
    ntIT ntR,		/* considered nonterminal */
    rlIT rlR)		/* adr of ntR's use occurrence in rlTab */
{
    ntIT ntL;
    idIT fct;
    uint ar;
    rlIT alt;

    db(bg(14,"resolveUseWeight(grm=%d,ntR=%d,rlR=%d)",grm,ntR,rlR);)
    phaseOk(acResolveUseWeight);
    ntUnlinkUse(ntR,rlR);
    if (tryResolveAllArgs(rlR)) {
	ntL = findDefNt(grm,rlR);
	findUseAlt(ntL,rlR,&fct,&ar,&alt);
	updateNtWeight(ntL,rlAltWeight(fct,alt,ar));
    }
    db(en(14,"resolveUseWeight");)
}



/* compute minimal weights of all nonterminals of given grammar */
/* using the lazy propagation algorithm from [FIRST TR-001] */
void computeWeights(
    grmIT grm,
    FILE *fd)	/* used for reporting emty nts in destroy() */
{
    ntIT ntR;
    rlIT rlR;
    rlIT rlRnext;

    db(bg(14,"computeWeights(grm=%d)",grm);)
    phaseBegin(phWgSetup);
    setupGrmFlowChains(grm);
    phaseEnd(phWgSetup);

    if (db_is_on(14)) {
        fprintf(stderr,"grammar after setupGrmFlowChains\n");
        fprintf(stderr,"(flags: 2=unresolved 1=notLast)\n\n");
        dumpRlTab(stderr);
        dumpNtTab(stderr);
    }

    phaseBegin(phWgCalc);
    while ((ntR=heapExtract()) != ntNil) {
	SetNtHeapAdr(ntR,false);	/* FIXME should be own flag */
	for (rlR=NtUse1(ntR); rlR!=rlNil; rlR=rlRnext) {
	    rlRnext = RlUseN(rlR);	/* rlTab changed by resolve() */
	    resolveUseWeight(grm,ntR,rlR);
	}
    }
    phaseEnd(phWgCalc);

    phaseBegin(phWgDestroy);
    destroyGrmFlowChains(grm,fd);
    phaseEnd(phWgDestroy);
    db(en(14,"computeWeights");)
}







==> anc/TopDownC/weight.intf <==

extern bool wgLess(wgT,wgT);
extern void computeWeights(grmIT,FILE*);



==> anc/TopDownC/wgfTab.c <==



#include "au.h"
#include "phase.h"

#include "wgfTab.intf"

#include "phase.intf"
#include "idTab.intf"



/* ****************************************************************** */
/* ***** weight computing functions ******************************@@* */
/* ****************************************************************** */



struct _wgf {
        const char *name;
        wgfT *fct;
	uint lgS;	/* length of static data */
	const uint *dataS;	/* pointer to static data */
};

static struct _wgf wgfTab[wgfMax];
static wgfIT wgfTop;

declAccFcts(static,static,wgfTab, WgfName,  _wgf, const char*, name)
declAccFcts(static,static,wgfTab, WgfFct,   _wgf, wgfT*, fct)
declAccFcts(static,static,wgfTab, WgfLgS,   _wgf, uint,  lgS)
declAccFcts(static,static,wgfTab, WgfDataS, _wgf, const uint*, dataS)



wgfIT addWgfEntry(
    const char *name,
    wgfT *fct,
    uint lgS,
    const uint *dataS)
{
    phaseOk(acAddWgfEntry);
    check(wgfTop<wgfMax,"addWgfEntry('%s',): ovfl",name);
    SetWgfName (wgfTop,name);
    SetWgfFct  (wgfTop,fct);
    SetWgfLgS  (wgfTop,lgS);
    SetWgfDataS(wgfTop,dataS);
    return wgfTop++;
}



/* finds first entry which is a prefix of name */
__attr__((const),
wgfIT findWgfEntry(
    const char *name))
{
    wgfIT i;

    phaseOk(acFindWgfEntry);
    for (i=1; i<wgfTop; ++i)
        if (strcmp(name,WgfName(i)) == 0)
	    return i;
    return wgfNil;
}



/* call i'th weight function with dynamic data dataD */
wgT callWgfEntry(
    wgfIT i,
    uint lgD,
    const wgT dataD[])
{
    phaseOk(acCallWgfEntry);
    db(
	if (dataD != NULL)
	    db(wr(12,"callWgfEntry(%d,%d,[%d,%d,...])",
					    i,lgD,dataD[0],dataD[1]);)
	else
	    db(wr(12,"callWgfEntry(%d,%d,NULL)",i,lgD);)
    )
    db(check(WgfFct(i)!=NULL,"callWgfEntry(%d,%d,) fct NULL",i,lgD);)
    return (*WgfFct(i))(WgfLgS(i),WgfDataS(i),lgD,dataD);
}



void initWgfTab(void)
{
    phaseBegin(phInitWgfTab);
    wgfTop = 1;
    phaseEnd(phInitWgfTab);
}

/* initUser() has to set up wgfTab with associations of */
/* depth computing function names to corresponding functions */



inline uint statWgf(
    FILE *fd)
{
    fprintf(fd,"%3d %10d %10d wgf\n",
		wgfTop*100/wgfMax,wgfTop,wgfTop*sizeof(struct _wgf));
    return wgfTop*sizeof(struct _wgf);
}



void testWgfTab(void)
{
    wgfIT w0;
    wgfIT wS;
    wgfIT wPlus;
    wgfIT wTimes;
    wgfIT wV;
    wgT wgArgs[2];
    wgT wg0, wgV, wgS0, wgSV, wgS0PS0, wgSVTS0, wgSVPSV;

    db(bg(12,"testWgfTab");)
    w0     = findWgfEntry("0");
    wS     = findWgfEntry("s");
    wPlus  = findWgfEntry("+");
    wTimes = findWgfEntry("*");
    wV     = findWgfEntry("v");
    fprintf(stderr,"w0=%d wS=%d wPlus=%d wTimes=%d wV=%d\n",
						w0,wS,wPlus,wTimes,wV);

    wg0 = callWgfEntry(w0,0,wgArgs);
    fprintf(stderr,"0:\t%d\n",wg0);

    wgV = callWgfEntry(wV,0,wgArgs);
    fprintf(stderr,"v:\t%d\n",wgV);

    wgArgs[0] = wg0;
    wgS0 = callWgfEntry(wS,1,wgArgs);
    fprintf(stderr,"s0:\t%d\n",wgS0);

    wgArgs[0] = wgV;
    wgSV = callWgfEntry(wS,1,wgArgs);
    fprintf(stderr,"sv:\t%d\n",wgSV);

    wgArgs[0] = wgS0;
    wgArgs[1] = wgS0;
    wgS0PS0 = callWgfEntry(wPlus,2,wgArgs);
    fprintf(stderr,"s0+s0:\t%d\n",wgS0PS0);

    wgArgs[0] = wgSV;
    wgArgs[1] = wgS0;
    wgSVTS0 = callWgfEntry(wTimes,2,wgArgs);
    fprintf(stderr,"sv*s0:\t%d\n",wgSVTS0);

    wgArgs[0] = wgSV;
    wgArgs[1] = wgSV;
    wgSVPSV = callWgfEntry(wPlus,2,wgArgs);
    fprintf(stderr,"sv+sv:\t%d\n",wgSVPSV);

    db(en(12,"testWgfTab");)
}






==> anc/TopDownC/wgfTab.intf <==

extern wgfIT addWgfEntry(const char*,wgfT*,uint,const uint*);
extern wgfIT findWgfEntry(const char*);
extern wgT callWgfEntry(wgfIT,uint,const wgT[]);


